Decomposition Buys Integrity, Not Yield

Multi-agent systems split a task across a tree of agents and justify the split with folklore: smaller contexts, cleaner separation, parallelism. We ask what the split does to how much of what the leaves discover reaches the root. Model a decomposition as a tree in which an agent handed $b$ items keeps any one with probability $r(b)$. If $r(b)=1/b$, every tree delivers exactly one finding, for every task size and every shape; we verify this to $2.4 \times 10^{-15}$ on 20,000 random irregular trees. If $r(b)=Cb^{-\delta}$, a depth-$k$ tree over $N$ findings yields $C^k N^{1-\delta}$: task size and architecture separate, and architecture contributes only $C \le 1$ per level, so flat is optimal for yield and no arrangement of agents escapes the exponent $\delta$. On 600 production deep-research traces $\delta = 0.34$ [0.30, 0.38], by three identifications that do not share a failure mode. At a hop where item boundaries come from the tool rather than a text heuristic, and where $b=1$ occurs 550 times, $C = 0.571$ [0.527, 0.615] is observed rather than extrapolated, over 16,082 hops. A tier also costs alignment: on 1,012 annotated multi-agent traces one brief in sixteen goes off-target, giving $\mu = 0.939$ and a per-tier penalty $C\mu = 0.536$. Depth is bought on two other axes. The root context is the only state that persists and the only one that cannot cheaply forget, and depth cuts its exposure from $N$ items to $N^{1/k}$. Depth is also cheaper: production flat agents bill as $N^{1.39}$, not the $N^2$ an append-only context predicts, and at equal spend two tiers overtake flat at 403 findings. Across every parameter we measured the model says 0.7% to 11.3% of production sessions are worth delegating, against 7.8% that do. A hazard model on 743,819 production tool calls finds that delegation does not respond to a filling context and is instead an opening move.

==> anc/README.md <==
# Decomposition Buys Integrity, Not Yield

**Author:** Rong He

Theory, verification scripts, and measurements for the paper *Decomposition Buys Integrity,
Not Yield*.

Multi-agent systems split a task across a tree of agents and justify the split by appealing
to context size. This repository shows the appeal is backwards for the objective it names.
Model a decomposition as a tree in which an agent handed *b* items keeps any one with
probability *r(b)*. If *r(b) = 1/b*, every tree delivers exactly one finding, for every task
size and every shape. If *r(b) = C·b^(−δ)*, a depth-*k* tree over *N* findings yields
*C^k·N^(1−δ)* — task size and architecture separate, and architecture contributes only a
factor *C ≤ 1* per level. Depth is paid for on the other axis: the root context is the only
state that persists and the only state that cannot cheaply forget, and depth cuts its
exposure from *N* items to *N^(1/k)*.

## Headline numbers

| | |
|---|---|
| conservation law, worst deviation over 20,000 irregular trees | 2.4e-15 |
| yield factorisation, worst relative error over 400 cases | 8.8e-16 |
| crowding exponent δ, per-item hazard, cluster bootstrap | 0.341 [0.298, 0.384] |
| per-level constant C, **observed at b=1**, not extrapolated | 0.571 [0.527, 0.615] |
| same C from the b=1..10 fit / b=2..10 / b=1..50 | 0.532 / 0.469 / 0.475 |
| permutation null at that hop | 0.0012 |
| briefing loss μ, framework fixed effects, 1,012 MAST traces | 0.939 [0.935, 0.960] |
| per-tier yield penalty, C·μ | 0.536 |
| the fully measured law | Y = C^k μ^(k−1) N^0.66 |
| yield kept at 2 / 3 / 4 tiers, vs flat | 53.6% / 28.7% / 15.4% |
| δ from a different outcome (cited in the final answer) | 0.398 [0.315, 0.462] |
| β from the per-trace aggregate | 0.601 ± 0.034 |
| replication across the 6 public corpora the traces come from | 0.39 – 0.63 |
| 4× the sources surfaced buys this much carry-forward | 2.3× |
| choice concentration on the newest 10 items at b ≈ 300, vs uniform | 22.2% vs 3.8% |
| closed-form optimal depth vs the argmax | agrees within 1 tier, 80/80 |
| optimal tiers at measured production parameters | 2 to 3 |
| task size that moves the optimum by 7 tiers | 10^2 → 10^16 |
| production tool-call error rate | 4.60% / 4.88% |
| production sessions that ever delegate | 563 of 7,244 (7.8%) |
| mean parallel fan-out when they do | 1.49 |
| delegation odds per doubling of accumulated context | 0.969 [0.954, 0.985] |
| predicted vs observed share of sessions running ≥2 tiers | 70.1% vs 7.8% |
| implied silent-contamination rate (the one free parameter left) | 0.275% |
| measured cost exponent of a flat agent's token bill | 1.392 ± 0.004 (not 2) |
| budget-matched crossover: where two tiers overtake flat | 403 findings (246 without μ) |
| predicted share of sessions worth delegating, full measured range | 0.7% – 11.3% |
| share that actually delegate | 7.8% |
| paper assertions re-derived from data | 121 / 121 |
| numbers in the typeset PDF traceable to the source | all, both directions |
| LaTeX errors, overfull boxes, undefined references | 0 / 0 / 0 |

## Layout

- `paper.tex` / `paper.pdf` — the typeset paper, 18 pages, 8 figures, 7 tables
- `paper.md` — the same text in markdown; both are kept in step and checked against
  each other by `code/verify_pdf.py`
- `code/` — theory verification, measurement, and every experiment
- `figures/` — eight figures, PDF and PNG, regenerated by `code/figures.py` and `code/fig6.py`–`code/fig8.py`
- `code/oneoff/` — one-time edit scripts, kept as a record of what was changed
- `notes/findings.md` — the raw findings log, including the two biased regressions
  the three a priori guesses the scripts refuted, the three failed designs that
  preceded the one that identified C, the compaction conjecture the data reversed, and the
  two broken handoff counters caught before they set μ

## Data

Three public corpora, none committed here; `get_data.sh` fetches the one that is not already
on disk from the earlier study.

- 600 deep-research agent traces (`search_agent.jsonl`)
- 665,453 production Claude Code and Codex rounds (`syfi_coding_trace.duckdb`)
- MAST-Data, 1,642 multi-agent traces annotated with a 14-mode failure taxonomy, CC-BY-4.0

The first two ship with the earlier context-eviction study.

## Reproducing

```bash
pip install numpy scipy matplotlib duckdb pyarrow
./get_data.sh                 # fetches MAST-Data; see Data for the other two
pdflatex paper.tex && pdflatex paper.tex

python3 code/verify.py        # Theorem 1 and the tree-shape results
python3 code/theory.py        # Theorems 2 and 3, the design rule, the optimal depth
python3 code/measure_rb.py    # the aggregate exponent
python3 code/diagnose.py      # within-trace diagnostics
python3 code/estimate.py      # stratified estimate, cluster bootstrap
python3 code/measure_C5.py    # the per-level constant C, read at b=1
python3 code/production.py    # production parameters
python3 code/revealed.py      # the two biased regressions, and the inversion
python3 code/hazard.py        # the identified hazard model
python3 code/cost2.py         # the calibrated token axis
python3 code/briefing.py      # the briefing loss, from MAST
python3 code/figures.py       # Figures 1, 2, 3, 5, 6
python3 code/fig6.py          # Figure 4
python3 code/fig7.py          # Figure 7
python3 code/fig8.py          # Figure 8
python3 code/audit.py         # re-derives every number asserted in the paper
python3 code/verify_pdf.py    # checks the typeset PDF asserts exactly those numbers
python3 code/verify_refs.py   # checks every arXiv citation against the arXiv API
```

Everything is CPU-only. No model is queried and no GPU is used.

## Authorship

Rong He is the author of this work and of all results reported in the paper. Claude
(Anthropic) was used as a research assistant during development; that contribution is
secondary and is disclosed here rather than in the commit history.


==> anc/code/audit.py <==
"""Re-derive every number asserted in paper.md from the data.  Any mismatch is a bug."""
import json, math, re, collections
import numpy as np, duckdb
D='/Users/rong/PAPER/decomposition-yield/'
DB='/Users/rong/PAPER/evict-early-or-never/data/syfi_coding_trace.duckdb'
JL='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
ok=fail=0
def chk(name, got, want, tol=0.0, fmt='{:.4g}'):
    global ok,fail
    if isinstance(want,str): good = str(got)==want
    elif tol==0: good = got==want
    else: good = abs(got-want)<=tol
    (globals().__setitem__('ok',ok+1) if good else globals().__setitem__('fail',fail+1))
    print(f"  {'PASS' if good else 'FAIL'}  {name:52s} got {fmt.format(got) if not isinstance(got,str) else got}  want {want}")

print("== theory ==")
import random
rng=random.Random(20260915)
def rand_tree(n,mf=6):
    if n==1: return 0
    b=rng.randint(2,min(mf,n)); cuts=sorted(rng.sample(range(1,n),b-1))
    parts=[y-x for x,y in zip([0]+cuts,cuts+[n])]
    return tuple(rand_tree(p,mf) for p in parts)
def Y(T,r): return 1.0 if T==0 else r(len(T))*sum(Y(c,r) for c in T)
w=0.0
for _ in range(20000):
    T=rand_tree(rng.randint(1,200), rng.choice([2,3,5,9,17]))
    w=max(w,abs(Y(T,lambda b:1.0/b)-1.0))
chk("Thm1 worst |Y-1| <= 1e-14, 20,000 trees", w<=1e-14, True)
w2=0.0
for C in (0.3,0.5,0.8,1.0,1.2):
  for d in (0.1,0.34,0.6,1.0):
    for b in (2,3,5,8):
      for k in (1,2,3,4,5):
        T=0
        for _ in range(k): T=tuple([T]*b)
        lhs=Y(T,lambda bb:C*bb**(-d)); rhs=(C**k)*(b**k)**(1-d)
        w2=max(w2,abs(lhs-rhs)/max(lhs,1e-15))
chk("Thm2 worst rel err <= 1e-14, 400 cases", w2<=1e-14, True)

print("== research traces ==")
B,U=np.load(D+'data/bu.npy')
chk("traces with b>=2", len(B), 600)
chk("median b", float(np.median(B)), 126.5)
chk("median u", float(np.median(U)), 8.0)
okm=U>0
chk("traces with u>0", int(okm.sum()), 596)
be,lc=np.polyfit(np.log(B[okm]),np.log(U[okm]),1)
chk("beta (aggregate)", be, 0.601, 0.0015)
chk("C (aggregate intercept)", math.exp(lc), 0.446, 0.002)
lb,lu=np.log(B[okm]),np.log(U[okm]); A=np.vstack([lb,np.ones_like(lb)]).T
res=lu-A@[be,lc]; n=okm.sum()
se=math.sqrt((res@res)/(n-2)/((lb-lb.mean())@(lb-lb.mean())))
chk("SE(beta)", se, 0.034, 0.0006)
chk("R^2", 1-(res@res)/((lu-lu.mean())@(lu-lu.mean())), 0.35, 0.005)
chk("z for H0 beta=0", be/se, 17.9, 0.15)
chk("z for H0 beta=1", (be-1)/se, -11.9, 0.15)

A2=np.load(D+'data/per_url_full.npy')
chk("urls in the hazard sample", len(A2), 98768)
R,Bp=np.load(D+'data/choice.npy')
chk("extraction picks found in pool", len(R), 8390)
for (lo,hi),want_n,want_p in (((2,20),485,86.2),((20,50),1319,53.4),((50,100),1625,40.4),
                              ((100,200),2485,32.8),((200,400),2388,22.2),((400,10**9),88,21.6)):
    s=(Bp>=lo)&(Bp<hi)
    chk(f"Table1 n, b in [{lo},{hi})", int(s.sum()), want_n)
    chk(f"Table1 P(newest10), b in [{lo},{hi})", 100*(R[s]<10).mean(), want_p, 0.06, '{:.1f}')

print("== production corpus ==")
con=duckdb.connect(DB, read_only=True)
chk("tool calls", con.sql("select count(*) from tool_calls").fetchone()[0], 743819)
chk("sessions (all)", con.sql("select count(distinct session_id) from rounds").fetchone()[0], 8058)
for pr,want in (('claude',4.60),('codex',4.88)):
    v=con.sql(f"""select 100.0*avg(case when t.is_error then 1.0 else 0 end) from tool_calls t
                  join rounds r using(round_pk) where r.provider='{pr}'""").fetchone()[0]
    chk(f"eps {pr}", v, want, 0.005, '{:.2f}')
for pr,med,p99 in (('claude',22,815),('codex',40,2618)):
    q=con.sql(f"""with s as (select r.session_id, count(*) n from tool_calls t join rounds r using(round_pk)
                  where r.provider='{pr}' group by 1)
                  select median(n), quantile_cont(n,0.99) from s""").fetchone()
    chk(f"median N {pr}", float(q[0]), med); chk(f"p99 N {pr}", round(float(q[1])), p99, 1)
q=con.sql("""with d as (select session_id, input_tokens_total t,
              lag(input_tokens_total) over (partition by session_id order by round_index) p from rounds)
             select count(*), median(t*1.0/p), quantile_cont(t*1.0/p,0.25), quantile_cont(t*1.0/p,0.75)
             from d where p>50000 and t<p*0.5""").fetchone()
chk("collapse events", q[0], 4892)
chk("collapse median ratio %", 100*q[1], 15.2, 0.05, '{:.1f}')
chk("collapse p25 %", 100*q[2], 9.6, 0.05, '{:.1f}'); chk("collapse p75 %", 100*q[3], 26.4, 0.05, '{:.1f}')
q=con.sql("""with t as (select r.session_id, count(*) n,
   sum(case when t.tool_name in ('Agent','spawn_agent') then 1 else 0 end) k
   from tool_calls t join rounds r using(round_pk) group by 1)
 select count(*), sum(case when k>0 then 1 else 0 end) from t""").fetchone()
chk("sessions with >=1 tool call", q[0], 7244)
chk("sessions that delegate", q[1], 563)
chk("delegation rate %", 100*q[1]/q[0], 7.8, 0.05, '{:.1f}')
q=con.sql("""with s as (select round_pk, count(*) k from tool_calls
             where tool_name in ('Agent','spawn_agent') group by 1)
             select 100.0*sum(case when k=1 then 1 else 0 end)/count(*), avg(k) from s""").fetchone()
chk("rounds spawning exactly one %", q[0], 74.5, 0.05, '{:.1f}')
chk("mean parallel fan-out", q[1], 1.49, 0.005, '{:.2f}')

print("== hazard model ==")
df=con.sql("""
with sp as (select r.session_id, min(r.round_index) fs from tool_calls t join rounds r using(round_pk)
            where t.tool_name in ('Agent','spawn_agent') group by 1),
per as (select r.round_pk,r.session_id,r.round_index, coalesce(sum(t.result_chars),0) rc
        from rounds r left join tool_calls t using(round_pk) group by 1,2,3),
cum as (select p.*, sp.fs, coalesce(sum(p.rc) over (partition by p.session_id order by p.round_index
          rows between unbounded preceding and 1 preceding),0) cc
        from per p left join sp using(session_id))
select round_index, cc, case when fs is not null and round_index=fs then 1 else 0 end y
from cum where fs is null or round_index<=fs""").df()
chk("risk set rounds", len(df), 502718); chk("first-spawn events", int(df['y'].sum()), 563)
y=df['y'].values.astype(float)
X=np.column_stack([np.ones(len(y)), np.log1p(df['cc'].values.astype(float)), np.log1p(df['round_index'].values.astype(float))])
w=np.zeros(3)
for _ in range(400):
    p=1/(1+np.exp(-np.clip(X@w,-30,30))); W=np.maximum(p*(1-p),1e-12)
    w=w+np.linalg.solve(X.T@(X*W[:,None])+1e-8*np.eye(3), X.T@(y-p))
p=1/(1+np.exp(-np.clip(X@w,-30,30))); W=np.maximum(p*(1-p),1e-12)
se=np.sqrt(np.diag(np.linalg.inv(X.T@(X*W[:,None])+1e-8*np.eye(3))))
chk("hazard coef log cum chars", w[1], -0.0448, 0.0002); chk("hazard SE", se[1], 0.0117, 0.0002)
chk("hazard coef log rounds", w[2], -0.5864, 0.0005); chk("hazard SE rounds", se[2], 0.0326, 0.0005)
chk("odds ratio per doubling", math.exp(w[1]*math.log(2)), 0.969, 0.001, '{:.3f}')
chk("OR CI lo", math.exp((w[1]-1.96*se[1])*math.log(2)), 0.954, 0.001, '{:.3f}')
chk("OR CI hi", math.exp((w[1]+1.96*se[1])*math.log(2)), 0.985, 0.001, '{:.3f}')

print("== jsonl counts ==")
ns=cs=ex=exu=one=0; srcs=set()
for line in open(JL):
    d=json.loads(line); ns+=1; srcs.add(d.get('source'))
    for m in d['messages']:
        for tc in (m.get('tool_calls') or []):
            fn=tc['function']['name']
            if fn=='web_search': cs+=1
            if fn=='web_extractor':
                ex+=1; a=tc['function']['arguments']
                if isinstance(a,str):
                    try: a=json.loads(a)
                    except Exception: a={}
                u=a.get('urls',[]); exu+=len(u); one+= (1 if len(u)==1 else 0)
    if any((m.get('content') or '').strip() for m in d['messages'] if m['role']=='assistant'): pass
chk("traces", ns, 600); chk("source corpora", len(srcs), 6)
chk("web_search calls", cs, 23026); chk("extraction url requests", exu, 11889)
chk("single-url extractions %", 100*one/ex, 99.6, 0.05, '{:.1f}')
print(f"\n{ok} passed, {fail} failed")

print("== per-level constant C ==")
import importlib.util as _il
_R=np.load(D+'data/search_hops.npy'); _b,_k,_n=_R[:,0],_R[:,1],_R[:,2]
chk("search hops", len(_R), 16082)
chk("raw retention", _k.sum()/_b.sum(), 0.358, 0.0006, '{:.3f}')
chk("permutation null", _n.sum()/_b.sum(), 0.0012, 0.0002, '{:.4f}')
for bb,wn,wr in ((1,550,0.571),(2,364,1.008),(3,251,1.127),(5,236,1.538),
                 (7,480,2.752),(10,7910,3.540)):
    s=_b==bb
    chk(f"Table3 hops at b={bb}", int(s.sum()), wn)
    chk(f"Table3 rho at b={bb}", max(_k[s].mean()-_n[s].mean(),0), wr, 0.0006, '{:.3f}')
s1=_b==1
chk("C direct = rho(1)", max(_k[s1].mean()-_n[s1].mean(),0), 0.571, 0.0006, '{:.3f}')
d=_k[s1]-_n[s1]
bo=np.array([np.random.default_rng(s).choice(d,len(d),replace=True).mean() for s in range(2000)])
chk("C CI low", np.percentile(bo,2.5), 0.527, 0.002, '{:.3f}')
chk("C CI high", np.percentile(bo,97.5), 0.615, 0.002, '{:.3f}')
pts=[(bb,max(_k[_b==bb].mean()-_n[_b==bb].mean(),1e-9),(_b==bb).sum()) for bb in range(1,11) if (_b==bb).sum()>=30]
X=np.log([p[0] for p in pts]);Y=np.log([p[1] for p in pts]);W=np.sqrt(np.array([p[2] for p in pts],float))
co,*_=np.linalg.lstsq(np.vstack([X,np.ones_like(X)]).T*W[:,None],Y*W,rcond=None)
chk("C from the b=1..10 fit", math.exp(co[1]), 0.532, 0.001, '{:.3f}')
chk("delta at the search hop", 1-co[0], 0.185, 0.001, '{:.3f}')
for kk,want in ((2,55.0),(3,30.3),(4,16.6)):
    chk(f"yield kept at k={kk} tiers, %", 100*0.55**(kk-1), want, 0.06, '{:.1f}')
DELTA_,EPS_=0.341,0.046
def _ks(N,C,d=DELTA_,e=EPS_,kmax=12):
    N=max(N,2.0); return max(range(1,kmax+1),key=lambda q:q*math.log(C)+(1-d)*math.log(N)+(N**(1.0/q))*math.log(1-e))
_Ns=np.load(D+'data/session_N.npy')
chk("predicted share with k*>=2 at C=0.571, %", 100*np.mean([_ks(n,0.571) for n in _Ns]>=np.array(2)), 70.1, 0.06, '{:.1f}')
lo_,hi_=1e-6,0.5
for _ in range(60):
    mid=math.sqrt(lo_*hi_)
    if np.mean([_ks(n,0.571,DELTA_,mid)>=2 for n in _Ns])<0.078: lo_=mid
    else: hi_=mid
chk("implied silent-contamination eps, %", 100*math.sqrt(lo_*hi_), 0.275, 0.002, '{:.3f}')


print("== the token axis ==")
_df=con.sql("""select r.session_id, r.provider, count(*) rounds, sum(r.input_tokens_total) ti
               from rounds r group by 1,2 having count(*)>=5 and sum(r.input_tokens_total)>0""").df()
def _ols(x,y):
    A=np.vstack([x,np.ones_like(x)]).T; sl,ic=np.linalg.lstsq(A,y,rcond=None)[0]
    r=y-A@np.array([sl,ic]); sxx=((x-x.mean())**2).sum()
    return sl, math.sqrt((r@r)/(len(x)-2)/sxx)
for pr,wa,wse in (('claude',1.450,0.005),('codex',1.337,0.007),(None,1.392,0.004)):
    d=_df if pr is None else _df[_df.provider==pr]
    a,se=_ols(np.log(d['rounds'].values.astype(float)), np.log(d['ti'].values.astype(float)))
    chk(f"cost exponent a ({pr or 'pooled'})", a, wa, 0.0006, '{:.3f}')
    chk(f"SE of a ({pr or 'pooled'})", se, wse, 0.0006, '{:.3f}')
_v=con.sql("select avg(result_chars) from tool_calls").fetchone()[0]
_ag=con.sql("select avg(input_chars), avg(result_chars) from tool_calls where tool_name='Agent'").fetchone()
chk("v, mean chars per tool result", _v, 4194, 1, '{:.0f}')
chk("c, per-delegation overhead", _ag[0]+_ag[1], 7694, 2, '{:.0f}')
_q=con.sql("""with coll as (select session_id, count(*) nc from (
   select session_id, input_tokens_total t, lag(input_tokens_total) over
   (partition by session_id order by round_index) p from rounds) where p>50000 and t<p*0.5 group by 1),
 d as (select r.session_id, count(*) n, sum(case when t.tool_name in ('Agent','spawn_agent') then 1 else 0 end) k
   from tool_calls t join rounds r using(round_pk) group by 1)
 select case when d.n<40 then 'a' when d.n<160 then 'b' else 'c' end bin,
   case when coalesce(coll.nc,0)>0 then 1 else 0 end comp,
   round(100.0*avg(case when d.k>0 then 1.0 else 0 end),2) pct
 from d left join coll using(session_id) group by 1,2 order by 1,2""").df()
for bn,cp,want in (('a',0,3.67),('a',1,3.57),('b',0,8.67),('b',1,20.71),('c',0,26.97),('c',1,29.48)):
    v_=_q[(_q.bin==bn)&(_q.comp==cp)]['pct'].iloc[0]
    chk(f"delegation % bin={bn} compacts={cp}", float(v_), want, 0.005, '{:.2f}')
_C,_D,_v2,_c2=0.571,0.341,_v,_ag[0]+_ag[1]
def _cost(N,k,a):
    if k<=1: return _v2*float(N)**a
    b=N**(1.0/k); M=(N-1)/(b-1); return M*_v2*b**a+(M-1)*_c2
def _y(N,k): return (_C**k)*N**(1-_D)
def _Nb(B,k,a):
    lo,hi=2.0,1e8
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if _cost(m,k,a)<B: lo=m
        else: hi=m
    return math.sqrt(lo*hi)
_Ns=np.load(D+'data/session_N.npy')
for a,wn,ws in ((1.337,477,3.9),(1.392,246,6.9),(1.450,145,11.3)):
    lo,hi=5.0,1e7
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if _y(_Nb(_cost(m,1,a),2,a),2)<_y(m,1): lo=m
        else: hi=m
    ns=math.sqrt(lo*hi)
    chk(f"crossover N* at a={a}", round(ns), wn, 1)
    chk(f"predicted share at a={a}, %", 100*np.mean(_Ns>=ns), ws, 0.06, '{:.1f}')


print("== the briefing loss ==")
_M=np.load(D+'data/mast.npy'); _H,_Y2,_YN,_YW=_M[:,0],_M[:,1],_M[:,2],_M[:,3]
_MAS=np.array(json.load(open(D+'data/mast_mas.json')))
chk("MAST traces used for the fit", len(_M), 1012)
for f,wn,wp in (('MetaGPT',429,63.2),('ChatDev',330,62.1),('Magentic',195,60.0),
                ('AppWorld',30,76.7),('HyperAgent',28,82.1)):
    s_=_MAS==f
    chk(f"Table4 traces {f}", int(s_.sum()), wn)
    chk(f"Table4 P(cat2) {f}, %", 100*_Y2[s_].mean(), wp, 0.06, '{:.1f}')
_k=(_H>=1)
_H2,_Y2b,_F=_H[_k],_Y2[_k],_MAS[_k]
FR=sorted(set(_F)); fi=np.array([FR.index(x) for x in _F])
from scipy.optimize import minimize
def _nll(prm,y,h,idx):
    q=1/(1+math.exp(-prm[0])); al=1/(1+np.exp(-prm[1:]))
    s_=np.clip((1-al[idx])*(1-q)**h,1e-12,1-1e-12)
    return -np.sum(y*np.log(1-s_)+(1-y)*np.log(s_))
r_=minimize(_nll,np.concatenate([[math.log(0.1/0.9)],np.zeros(len(FR))]),
            args=(_Y2b,_H2,fi),method='Nelder-Mead',
            options={'maxiter':60000,'maxfev':60000,'xatol':1e-8,'fatol':1e-10})
_q=1/(1+math.exp(-r_.x[0]))
chk("mu with framework fixed effects", 1-_q, 0.939, 0.0006, '{:.3f}')
chk("per-tier penalty C*mu", 0.571*(1-_q), 0.536, 0.0008, '{:.3f}')
for kk,want in ((2,53.6),(3,28.7),(4,15.4)):
    chk(f"yield kept at k={kk} with C*mu, %", 100*(0.571*(1-_q))**(kk-1), want, 0.09, '{:.1f}')
_v3,_c3=4194.0,7694.0
def _cst(N,k,a=1.392):
    if k<=1: return _v3*float(N)**a
    b=N**(1.0/k); M=(N-1)/(b-1); return M*_v3*b**a+(M-1)*_c3
def _yl(N,k,mu): return (0.571**k)*(mu**max(k-1,0))*N**(1-0.341)
def _NB(B,k):
    lo,hi=2.0,1e8
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if _cst(m,k)<B: lo=m
        else: hi=m
    return math.sqrt(lo*hi)
def _cross(mu):
    lo,hi=5.0,1e7
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if _yl(_NB(_cst(m,1),2),2,mu)<_yl(m,1,mu): lo=m
        else: hi=m
    return math.sqrt(lo*hi)
_Ns2=np.load(D+'data/session_N.npy')
chk("crossover N* at mu=0.939", round(_cross(0.939)), 403, 2)
chk("predicted share at mu=0.939, %", 100*np.mean(_Ns2>=_cross(0.939)), 4.5, 0.06, '{:.1f}')
chk("predicted share at mu=1 (no briefing loss), %", 100*np.mean(_Ns2>=_cross(1.0)), 6.9, 0.06, '{:.1f}')
print(f"\nFINAL {ok} passed, {fail} failed")


==> anc/code/briefing.py <==
"""
E11.  The briefing loss mu: the chance that one delegation produces work that is
actually aligned with what was asked.

This is a per-level loss distinct from summarisation retention C.  A depth-k tree
has k summarisation hops but only k-1 agent-to-agent briefs (a flat agent has
none), so

        Y = C^k * mu^(k-1) * N^(1-delta).

Source: MAST-Data (1,642 traces, 7 frameworks, 8 benchmarks, 5 LLMs; CC-BY-4.0),
binary annotations for 14 failure modes.  Category 2, "inter-agent misalignment",
is the paper's own grouping for exactly this failure; we use the whole category
rather than picking modes, and report narrower and wider sets as sensitivity.

MAST annotates per TRACE.  To get a per-BRIEF rate we count agent-to-agent
handoffs in each trajectory and fit, by maximum likelihood,

        P(category-2 fires | h handoffs) = 1 - (1-q)^h,    mu = 1 - q.

That functional form is falsifiable: it requires the failure rate to rise with
the handoff count.  Step 2 tests it before Step 3 uses it.
"""
import json, re, math, collections
import numpy as np
D='/Users/rong/PAPER/decomposition-yield/'
d=json.load(open(D+'data/MAD_full_dataset.json'))

def handoffs(mas, t):
    """Number of agent-to-agent handoffs: transitions between distinct speakers.
    AG2 and OpenManus are excluded and the reasons are printed, not buried:
    AG2's serialised trajectories expose no countable speaker structure in 95% of
    traces, and OpenManus is a single-agent planning flow."""
    if mas=='ChatDev':    return len(re.findall(r'\*\*\[Start Chat\]\*\*', t))
    if mas=='MetaGPT':  sp=re.findall(r'NEW MESSAGES:\s*\n+\s*([A-Za-z_][A-Za-z0-9_ ]{0,30}?):', t)
    elif mas=='Magentic': sp=re.findall(r'^-{6,}\s*([A-Za-z0-9_]+)\s*-{6,}$', t, re.M)
    elif mas=='AppWorld': sp=re.findall(r'^\s*Message to (.+?) Agent\s*$', t, re.M)
    elif mas=='HyperAgent': sp=re.findall(r'^\s*Intern Name:\s*(.+?)\s*$', t, re.M)
    else: return None
    return sum(1 for a,b in zip(sp, sp[1:]) if a!=b)

CAT2=[f'2.{i}' for i in range(1,7)]
NARROW=['2.3','2.5']                       # task derailment, ignored other agent's input
WIDE=CAT2+['1.1','1.2']                    # + disobey task / role specification
rows=[]
for r in d:
    h=handoffs(r['mas_name'], r['trace']['trajectory'])
    if h is None: continue
    a=r['mast_annotation']
    rows.append((r['mas_name'], r['benchmark_name'], r['llm_name'], h,
                 1 if any(a.get(k) for k in CAT2) else 0,
                 1 if any(a.get(k) for k in NARROW) else 0,
                 1 if any(a.get(k) for k in WIDE) else 0))
print(f"traces with a countable handoff structure: {len(rows)} of {len(d)}")
print(f"  excluded  AG2        n={sum(1 for r in d if r['mas_name']=='AG2'):4d}  "
      f"serialised trajectories expose no speaker transitions in 95% of traces")
print(f"  excluded  OpenManus  n={sum(1 for r in d if r['mas_name']=='OpenManus'):4d}  "
      f"single-agent planning flow, no agent-to-agent brief")
H=np.array([r[3] for r in rows],float); Y2=np.array([r[4] for r in rows],float)
YN=np.array([r[5] for r in rows],float); YW=np.array([r[6] for r in rows],float)
MAS=np.array([r[0] for r in rows])
print("\n  framework        n    handoffs: median  p90   max   P(cat-2 fires)")
for m in sorted(set(MAS)):
    s=MAS==m
    print(f"  {m:12s} {int(s.sum()):5d}        {np.median(H[s]):7.0f} {np.percentile(H[s],90):5.0f} {H[s].max():5.0f}"
          f"        {100*Y2[s].mean():6.1f}%")
print(f"  {'ALL':12s} {len(H):5d}        {np.median(H):7.0f} {np.percentile(H,90):5.0f} {H.max():5.0f}        {100*Y2.mean():6.1f}%")
drop=(H<1)
print(f"\n  traces with zero countable handoffs: {int(drop.sum())} ({100*drop.mean():.1f}%) - dropped, the model is undefined there")
keep=~drop
H,Y2,YN,YW,MAS=H[keep],Y2[keep],YN[keep],YW[keep],MAS[keep]

print("\n" + "="*74)
print("STEP 2  FALSIFICATION TEST: does misalignment rise with the handoff count?")
print("        (if it does not, the independent-per-brief model is wrong and")
print("         nothing below should be used)")
print("\n   handoffs h     n      P(cat-2)    P(narrow)   P(wide)")
edges=[1,2,3,5,8,13,21,34,60,10**6]
for lo,hi in zip(edges[:-1],edges[1:]):
    s=(H>=lo)&(H<hi)
    if s.sum()<25: continue
    print(f"   [{lo:3d},{hi if hi<10**6 else 'inf'!s:>5})  {int(s.sum()):5d}     {100*Y2[s].mean():6.1f}%     "
          f"{100*YN[s].mean():6.1f}%    {100*YW[s].mean():6.1f}%")
def logit_slope(x,y):
    X=np.column_stack([np.ones(len(y)), np.log(x)]); w=np.zeros(2)
    for _ in range(400):
        p=1/(1+np.exp(-np.clip(X@w,-30,30))); W=np.maximum(p*(1-p),1e-12)
        w=w+np.linalg.solve(X.T@(X*W[:,None])+1e-8*np.eye(2), X.T@(y-p))
    p=1/(1+np.exp(-np.clip(X@w,-30,30))); W=np.maximum(p*(1-p),1e-12)
    se=np.sqrt(np.diag(np.linalg.inv(X.T@(X*W[:,None])+1e-8*np.eye(2))))
    return w[1], se[1]
sl,se=logit_slope(H,Y2)
print(f"\n   pooled logistic slope on log(handoffs): {sl:+.3f} +/- {se:.3f}  z = {sl/se:+.1f}")
print("   within framework (removes format and task-mix differences):")
for m in sorted(set(MAS)):
    s=MAS==m
    if s.sum()<40 or len(set(H[s]))<4: 
        print(f"      {m:12s} n={int(s.sum()):4d}   too little variation in h"); continue
    a,b=logit_slope(H[s],Y2[s])
    print(f"      {m:12s} n={int(s.sum()):4d}   slope {a:+.3f} +/- {b:.3f}   z = {a/b:+5.1f}")

print("\n" + "="*74)
print("STEP 3  MLE for the per-brief rate q,  P(fail|h) = 1 - (1-q)^h")
def mle(h,y):
    lo,hi=1e-6,0.999
    def dll(q):
        s=(1-q)**h
        return np.sum(np.where(y>0, h*s/((1-s)*(1-q)+1e-300), -h/(1-q)))
    if dll(lo)<0: return lo
    if dll(hi)>0: return hi
    for _ in range(200):
        mid=(lo+hi)/2
        if dll(mid)>0: lo=mid
        else: hi=mid
    return (lo+hi)/2
def boot(h,y,B=600):
    g=np.random.default_rng(20260916); out=[]
    for _ in range(B):
        t=g.choice(len(h),len(h),replace=True); out.append(mle(h[t],y[t]))
    return np.percentile(out,[2.5,97.5])
for nm,y in (("category 2 (inter-agent misalignment)",Y2),
             ("narrow (2.3 derailment + 2.5 ignored input)",YN),
             ("wide (category 2 + disobey task/role spec)",YW)):
    q=mle(H,y); lo,hi=boot(H,y)
    print(f"   {nm:44s} q = {q:.4f} [{lo:.4f},{hi:.4f}]   mu = {1-q:.3f} [{1-hi:.3f},{1-lo:.3f}]")
print("\n   per framework, category 2:")
for m in sorted(set(MAS)):
    s=MAS==m
    if s.sum()<40: continue
    q=mle(H[s],Y2[s]); print(f"      {m:12s} n={int(s.sum()):4d}  q = {q:.4f}   mu = {1-q:.3f}")
np.save(D+'data/mast.npy', np.column_stack([H,Y2,YN,YW]))
with open(D+'data/mast_mas.json','w') as f: json.dump(list(MAS),f)

print("\n"+"="*74)
print("STEP 4  what mu does to the model")
C_,DELTA,MU=0.571,0.341,1-mle(H,Y2)
v,c,A_EXP=4194.0,7694.0,1.392
def cost(N,k,a=A_EXP):
    if k<=1: return v*float(N)**a
    b=N**(1.0/k); M=(N-1)/(b-1); return M*v*b**a+(M-1)*c
def yld(N,k,mu): return (C_**k)*(mu**max(k-1,0))*N**(1-DELTA)
def Nb(B,k):
    lo,hi=2.0,1e8
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if cost(m,k)<B: lo=m
        else: hi=m
    return math.sqrt(lo*hi)
def crossover(mu):
    lo,hi=5.0,1e7
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if yld(Nb(cost(m,1),2),2,mu)<yld(m,1,mu): lo=m
        else: hi=m
    return math.sqrt(lo*hi)
Ns=np.load(D+'data/session_N.npy')
print(f"   per-tier yield penalty:  C alone {C_:.3f}   C*mu {C_*MU:.3f}")
for kk in (2,3,4):
    print(f"      k={kk}: keeps {100*(C_*MU)**(kk-1):5.1f}% of flat  (was {100*C_**(kk-1):5.1f}% with C alone)")
print("\n        mu        source                          N*      predicted share   observed")
for mu,src in ((1.0,'no briefing loss (Section 6)'),
               (1-mle(H,YN),'narrow modes (2.3+2.5)'),
               (MU,'category 2, pooled'),
               (1-mle(H,YW),'wide (cat 2 + 1.1, 1.2)'),
               (0.779,'MetaGPT alone (worst framework)')):
    ns=crossover(mu)
    print(f"      {mu:6.3f}   {src:32s} {ns:8.0f}        {100*np.mean(Ns>=ns):5.1f}%            7.8%")
print("\n   Adding the briefing loss moves the prediction DOWN, away from the observed")
print("   7.8%, because it penalises depth.  Reported because it is what the data says.")
print("\n   Range across everything we measured, with the cost axis included:")
lo_,hi_=[],[]
for mu in (1.0,1-mle(H,YW)):
    for a in (1.337,1.450):
        def cst(N,k,a=a):
            if k<=1: return v*float(N)**a
            b=N**(1.0/k); M=(N-1)/(b-1); return M*v*b**a+(M-1)*c
        def NB(B,k):
            lo,hi=2.0,1e8
            for _ in range(200):
                m=math.sqrt(lo*hi)
                if cst(m,k)<B: lo=m
                else: hi=m
            return math.sqrt(lo*hi)
        lo,hi=5.0,1e7
        for _ in range(200):
            m=math.sqrt(lo*hi)
            if yld(NB(cst(m,1),2),2,mu)<yld(m,1,mu): lo=m
            else: hi=m
        sh=100*np.mean(Ns>=math.sqrt(lo*hi)); lo_.append(sh); hi_.append(sh)
print(f"      predicted share of sessions worth delegating: {min(lo_):.1f}% to {max(hi_):.1f}%")
print(f"      observed: 7.8%.  The observation is inside the range but the range is wide;")
print(f"      the agreement in Section 6 was sharper than the evidence supports.")
print("\n   CAVEATS that travel with mu:")
print("   - reverse causation: a run that goes wrong loops more, producing more handoffs,")
print("     so q is biased UP and mu DOWN.  The depth penalty here is an upper bound.")
print("   - mu multiplies a whole subtree's yield, i.e. a misaligned delegation is")
print("     treated as a total loss.  A misaligned subagent usually still returns")
print("     something usable, so this again overstates the penalty.")
print("   - identification of the slope rests mainly on Magentic (z=6.8); three of the")
print("     five frameworks have almost no variation in handoff count.")

print("\n"+"="*74)
print("STEP 5  q with FRAMEWORK FIXED EFFECTS")
print("   The pooled MLE is not identified: MetaGPT contributes 429 traces at a")
print("   near-constant h = 4, so its q absorbs a framework baseline rather than a")
print("   per-brief rate.  Separate them:")
print("       P(fail | framework f, h) = 1 - (1 - alpha_f) * (1 - q)^h")
print("   alpha_f is the framework's own baseline; q is identified only by variation")
print("   in h WITHIN a framework.")
FR=sorted(set(MAS)); fidx={f:i for i,f in enumerate(FR)}
FI=np.array([fidx[m] for m in MAS])
def nll(params, y):
    q=1/(1+math.exp(-params[0])); al=1/(1+np.exp(-params[1:]))
    a=al[FI]; s=(1-a)*(1-q)**H
    s=np.clip(s,1e-12,1-1e-12)
    return -np.sum(y*np.log(1-s)+(1-y)*np.log(s))
def fit_fe(y):
    from scipy.optimize import minimize
    x0=np.concatenate([[math.log(0.1/0.9)], np.zeros(len(FR))])
    r=minimize(nll, x0, args=(y,), method='Nelder-Mead',
               options={'maxiter':60000,'maxfev':60000,'xatol':1e-8,'fatol':1e-10})
    q=1/(1+math.exp(-r.x[0])); al=1/(1+np.exp(-r.x[1:]))
    return q, dict(zip(FR,al.round(3))), r.fun
for nm,y in (("category 2",Y2),("narrow",YN),("wide",YW)):
    q,al,f=fit_fe(y)
    bs=[]
    g=np.random.default_rng(20260916)
    for _ in range(120):
        t=g.choice(len(H),len(H),replace=True)
        Hs,Ys,Fs=H[t],y[t],FI[t]
        Hb,Yb,Fb=H,y,FI
        H_,y_,FI_=Hs,Ys,Fs
        globals().update(H=H_, FI=FI_)
        try: bs.append(fit_fe(y_)[0])
        except Exception: pass
        globals().update(H=Hb, FI=Fb)
    bs=np.array(bs)
    print(f"   {nm:12s} q = {q:.4f}  [{np.percentile(bs,2.5):.4f},{np.percentile(bs,97.5):.4f}]"
          f"   mu = {1-q:.3f} [{1-np.percentile(bs,97.5):.3f},{1-np.percentile(bs,2.5):.3f}]")
    print(f"                framework baselines alpha_f: {al}")
q_fe,_,_=fit_fe(Y2); MU_FE=1-q_fe
print(f"\n   Compare: pooled (no fixed effects) mu = {1-mle(H,Y2):.3f};"
      f"  with fixed effects mu = {MU_FE:.3f}")
print(f"   The identified estimate is the second.  It agrees with the two frameworks")
print(f"   that carry the slope on their own (ChatDev 0.933, Magentic 0.946).")
print("\n        mu        source                          N*      predicted share   observed")
for mu,src in ((1.0,'no briefing loss'),(MU_FE,'category 2, fixed effects'),
               (0.900,'category 2, pooled (not identified)')):
    ns=crossover(mu)
    print(f"      {mu:6.3f}   {src:32s} {ns:8.0f}        {100*np.mean(Ns>=ns):5.1f}%            7.8%")


==> anc/code/cost.py <==
"""
E10.  The third axis: tokens.

A flat agent's context is append-only, so with prefix caching every round re-reads
the whole prefix.  Its bill is therefore QUADRATIC in the number of findings it
absorbs, while a depth-k tree keeps each context to b = N^(1/k) items.  That is
the argument for decomposition that is actually about money rather than about
information, and it points the opposite way from Theorem 3.

Step 1 checks the quadratic claim against the corpus instead of assuming it.
"""
import duckdb, math
import numpy as np
DB='/Users/rong/PAPER/evict-early-or-never/data/syfi_coding_trace.duckdb'
con=duckdb.connect(DB, read_only=True)

print("="*74)
print("STEP 1  is a flat agent's token bill really quadratic in its round count?")
df=con.sql("""
 select r.session_id, r.provider, count(*) rounds, sum(r.input_tokens_total) tot_in,
        sum(r.prefix_tokens) tot_prefix, sum(r.newly_append_tokens) tot_new,
        max(r.input_tokens_total) peak
 from rounds r group by 1,2 having count(*)>=5""").df()
for pr in ('claude','codex',None):
    d=df if pr is None else df[df.provider==pr]
    x=np.log(d['rounds'].values.astype(float)); y=np.log(d['tot_in'].values.astype(float)+1)
    A=np.vstack([x,np.ones_like(x)]).T
    sl,ic=np.linalg.lstsq(A,y,rcond=None)[0]
    res=y-A@[sl,ic]; n=len(x)
    se=math.sqrt((res@res)/(n-2)/((x-x.mean())@(x-x.mean())))
    r2=1-(res@res)/((y-y.mean())@(y-y.mean()))
    print(f"   {(pr or 'both'):7s} n={n:5d}   log(total input tokens) ~ {sl:.3f} +/- {se:.3f} * log(rounds)   R^2={r2:.3f}")
print("   a flat append-only agent predicts a slope of 2; a constant-size context predicts 1")

print("\n" + "="*74)
print("STEP 2  measured cost parameters")
v=con.sql("select avg(result_chars) from tool_calls").fetchone()[0]
ag=con.sql("""select avg(input_chars), avg(result_chars), count(*) from tool_calls
             where tool_name in ('Agent','spawn_agent')""").fetchone()
c=ag[0]+ag[1]
print(f"   v = mean chars per tool result                    {v:9.0f}")
print(f"   c = per-delegation overhead (brief in + summary back) {c:9.0f}   "
      f"= {ag[0]:.0f} + {ag[1]:.0f}, n={ag[2]}")
print(f"   c / v = {c/v:.2f} tool results' worth of overhead per delegation")

# prices relative to base input price, from the eviction paper
PRICES={'anthropic':(1.25,0.10),'openai':(1.0,0.10),'gemini':(1.0,0.25),'self-hosted':(1.0,0.01)}
C_,DELTA,EPS = 0.571, 0.341, 0.046

def nodes(N,k):
    if k<=1: return 1.0
    b=N**(1.0/k)
    return (N-1)/(b-1) if b>1.0000001 else 1.0
def cost(N,k,w,r,cc,vv):
    """total prefill bill of a uniform depth-k tree over N findings, in units of chars"""
    if k<=1: b=float(N)
    else:    b=N**(1.0/k)
    M=nodes(N,k)
    per = r*vv*b*(b+1)/2.0 + w*vv*b        # re-read the growing prefix + the new content
    return M*per + max(M-1.0,0.0)*cc
def yld(N,k):  return (C_**k)*N**(1-DELTA)
def integ(N,k,eps=EPS): return (1-eps)**(N**(1.0/k))

print("\n" + "="*74)
print("STEP 3  the three axes, at Anthropic prices (w=1.25, r=0.10)")
w,r=PRICES['anthropic']
print("     N      k    yield   integrity    cost (x1e6 chars)   cost vs flat")
for N in (26,100,1369,10000):
    c1=cost(N,1,w,r,c,v)
    for k in (1,2,3,4):
        print(f"  {N:6d}    {k}   {yld(N,k):7.2f}    {integ(N,k):8.4f}       {cost(N,k,w,r,c,v)/1e6:9.2f}"
              f"        {cost(N,k,w,r,c,v)/c1:7.3f}")
    print()

print("="*74)
print("STEP 4  budget-matched comparison: at equal spend, which delivers more findings?")
print("   flat costs ~ r*v*N^2/2, depth-k ~ r*v*N^(1+1/k)/2, so a fixed budget buys a")
print("   larger N under depth.  Solve each for N at the same budget and compare yields.")
def N_at_budget(B,k,w,r,cc,vv,lo=2.0,hi=1e7):
    for _ in range(200):
        mid=math.sqrt(lo*hi)
        if cost(mid,k,w,r,cc,vv)<B: lo=mid
        else: hi=mid
    return math.sqrt(lo*hi)
print("\n   flat N    budget(1e6 chars)   N at k=2    yield flat   yield k=2   k=2 / flat")
cross=None
for Nf in (5,8,10,13,15,20,26,40,80,200,1000):
    B=cost(Nf,1,w,r,c,v)
    N2=N_at_budget(B,2,w,r,c,v)
    y1,y2=yld(Nf,1),yld(N2,2)
    if cross is None and y2>y1: cross=Nf
    print(f"   {Nf:7d}   {B/1e6:14.2f}   {N2:9.1f}   {y1:10.2f}  {y2:10.2f}   {y2/y1:9.3f}")
print(f"\n   CROSSOVER: two tiers overtake flat at a budget that would buy a flat agent"
      f" about {cross} findings.")
print(f"   Median production session absorbs 26 tool results; p99 absorbs 1,369.")

print("\n" + "="*74)
print("STEP 5  does the cost axis close the 70.1% vs 7.8% gap, or widen it?")
Ns=np.load('/Users/rong/PAPER/decomposition-yield/data/session_N.npy')
def kstar_yi(N,eps=EPS,kmax=10):    # yield x integrity only (Section 5)
    N=max(N,2.0)
    return max(range(1,kmax+1),key=lambda k:k*math.log(C_)+(1-DELTA)*math.log(N)+(N**(1.0/k))*math.log(1-eps))
def kstar_all(N,eps=EPS,kmax=10,w=w,r=r):   # yield x integrity per unit cost
    N=max(N,2.0)
    return max(range(1,kmax+1),
        key=lambda k: math.log(yld(N,k))+math.log(max(integ(N,k,eps),1e-300))-math.log(cost(N,k,w,r,c,v)))
for nm,f in (("yield x integrity (Section 5)",kstar_yi),("yield x integrity / cost",kstar_all)):
    sh=100*np.mean([f(n)>=2 for n in Ns])
    print(f"   {nm:34s}  share of sessions with k*>=2 : {sh:5.1f}%")
print(f"   {'observed':34s}  share of sessions delegating  :   7.8%")
for pn,(ww,rr) in PRICES.items():
    sh=100*np.mean([kstar_all(n,EPS,10,ww,rr)>=2 for n in Ns])
    print(f"      at {pn:12s} prices (w={ww}, r={rr}):  {sh:5.1f}%")
print("\n   re-inverting eps with the cost axis included:")
for nm,f in (("yield x integrity",kstar_yi),("yield x integrity / cost",kstar_all)):
    lo_,hi_=1e-7,0.5
    for _ in range(70):
        mid=math.sqrt(lo_*hi_)
        if np.mean([f(n,mid)>=2 for n in Ns])<0.078: lo_=mid
        else: hi_=mid
    e=math.sqrt(lo_*hi_)
    print(f"      {nm:26s} implied eps = {100*e:.4f}%   ({4.6/(100*e):.0f}x below visible tool error)")


==> anc/code/cost2.py <==
"""
E10 v2.  The token axis, calibrated to the corpus instead of assumed.

The textbook argument says a flat append-only agent pays a QUADRATIC prefill bill
under prefix caching.  Measured on 6,583 production sessions the exponent is 1.41,
not 2.  Production flat agents are already sub-quadratic because they compact:
context collapse is decomposition along the time axis instead of the agent axis,
and it pays the same per-hop constant C.

So the cost model is built on the measured exponent a:
    cost(N,k) = M * v * b^a + (M-1) * c,   b = N^(1/k),  M = (N-1)/(b-1)
"""
import duckdb, math
import numpy as np
con=duckdb.connect('/Users/rong/PAPER/evict-early-or-never/data/syfi_coding_trace.duckdb', read_only=True)
C_,DELTA,EPS=0.571,0.341,0.046

print("="*74); print("STEP 1  the measured cost exponent a")
df=con.sql("""select r.session_id, r.provider, count(*) rounds, sum(r.input_tokens_total) tot_in
              from rounds r group by 1,2 having count(*)>=5 and sum(r.input_tokens_total)>0""").df()
def ols(x,y):
    A=np.vstack([x,np.ones_like(x)]).T
    sl,ic=np.linalg.lstsq(A,y,rcond=None)[0]
    res=y-A@np.array([sl,ic]); n=len(x); sxx=((x-x.mean())**2).sum()
    return sl, math.sqrt((res@res)/(n-2)/sxx), 1-(res@res)/(((y-y.mean())**2).sum()), n
for pr in ('claude','codex',None):
    d=df if pr is None else df[df.provider==pr]
    sl,se,r2,n=ols(np.log(d['rounds'].values.astype(float)), np.log(d['tot_in'].values.astype(float)))
    print(f"   {(pr or 'both'):7s} n={n:5d}   a = {sl:.3f} +/- {se:.3f}   R^2={r2:.3f}")
A_EXP=ols(np.log(df['rounds'].values.astype(float)), np.log(df['tot_in'].values.astype(float)))[0]
print(f"   append-only predicts a=2; a constant-size context predicts a=1.  Measured a = {A_EXP:.2f}")

print("\n"+"="*74); print("STEP 2  is compaction a substitute for delegation?")
q=con.sql("""
 with coll as (select session_id, count(*) nc from (
    select session_id, input_tokens_total t,
      lag(input_tokens_total) over (partition by session_id order by round_index) p from rounds)
    where p>50000 and t<p*0.5 group by 1),
  d as (select r.session_id, count(*) n_tool,
      sum(case when t.tool_name in ('Agent','spawn_agent') then 1 else 0 end) k
      from tool_calls t join rounds r using(round_pk) group by 1)
 select case when coalesce(coll.nc,0)>0 then 'compacts' else 'never compacts' end grp,
        count(*) sessions, round(avg(d.n_tool),1) mean_N, round(median(d.n_tool),1) med_N,
        round(100.0*avg(case when d.k>0 then 1.0 else 0 end),2) pct_delegating
 from d left join coll using(session_id) group by 1""").df()
print(q.to_string(index=False))
q2=con.sql("""
 with coll as (select session_id, count(*) nc from (
    select session_id, input_tokens_total t,
      lag(input_tokens_total) over (partition by session_id order by round_index) p from rounds)
    where p>50000 and t<p*0.5 group by 1),
  d as (select r.session_id, count(*) n_tool,
      sum(case when t.tool_name in ('Agent','spawn_agent') then 1 else 0 end) k
      from tool_calls t join rounds r using(round_pk) group by 1)
 select case when d.n_tool<40 then 'N<40' when d.n_tool<160 then '40-160' else 'N>=160' end bin,
        case when coalesce(coll.nc,0)>0 then 'compacts' else 'never' end grp,
        count(*) n, round(100.0*avg(case when d.k>0 then 1.0 else 0 end),2) pct_deleg
 from d left join coll using(session_id) group by 1,2 order by 1,2""").df()
print("\n   controlling for task size:"); print(q2.to_string(index=False))

print("\n"+"="*74); print("STEP 3  budget-matched crossover with the measured exponent")
v=con.sql("select avg(result_chars) from tool_calls").fetchone()[0]
ag=con.sql("""select avg(input_chars), avg(result_chars) from tool_calls where tool_name='Agent'""").fetchone()
c=ag[0]+ag[1]
print(f"   v = {v:.0f} chars/tool result;  c = {c:.0f} chars/delegation ({ag[0]:.0f} brief + {ag[1]:.0f} back)")
def cost(N,k,a=A_EXP,cc=None,vv=None):
    vv=v if vv is None else vv; cc=c if cc is None else cc
    if k<=1: return vv*float(N)**a
    b=N**(1.0/k); M=(N-1)/(b-1)
    return M*vv*b**a + (M-1)*cc
def yld(N,k): return (C_**k)*N**(1-DELTA)
def N_at_budget(B,k,lo=2.0,hi=1e8):
    for _ in range(220):
        mid=math.sqrt(lo*hi)
        if cost(mid,k)<B: lo=mid
        else: hi=mid
    return math.sqrt(lo*hi)
print("\n   flat N    N affordable at k=2    yield flat   yield k=2   ratio")
cross=None
for Nf in (10,20,40,60,80,100,130,160,200,300,600,2000):
    B=cost(Nf,1); N2=N_at_budget(B,2); y1,y2=yld(Nf,1),yld(N2,2)
    if cross is None and y2>y1: cross=Nf
    print(f"   {Nf:7d}   {N2:18.1f}   {y1:10.2f}  {y2:10.2f}  {y2/y1:7.3f}")
lo_,hi_=5.0,1e6
for _ in range(200):
    mid=math.sqrt(lo_*hi_)
    if yld(N_at_budget(cost(mid,1),2),2)<yld(mid,1): lo_=mid
    else: hi_=mid
NSTAR=math.sqrt(lo_*hi_)
print(f"\n   CROSSOVER N* = {NSTAR:.0f} findings.  Below it a flat agent delivers more per token;")
print(f"   above it two tiers do.")

print("\n"+"="*74); print("STEP 4  does that match what production does?")
Ns=np.load('/Users/rong/PAPER/decomposition-yield/data/session_N.npy')
share=100*np.mean(Ns>=NSTAR)
print(f"   share of the 7,244 sessions with N >= N* = {NSTAR:.0f} :  {share:.1f}%")
print(f"   share of sessions that actually delegate          :   7.8%")
print(f"   (the yield x integrity model of Section 5 predicted 70.1%)")
print("\n   sensitivity of N* and the implied share:")
print("        a       c (chars)      N*      predicted share")
for a in (1.2,A_EXP,1.6,2.0):
    for cc in (c*0.5, c, c*2):
        g=lambda N: yld(N_at_budget_a(N,a,cc),2)-yld(N,1) if False else None
        def cost_a(N,k,a=a,cc=cc):
            if k<=1: return v*float(N)**a
            b=N**(1.0/k); M=(N-1)/(b-1)
            return M*v*b**a+(M-1)*cc
        def Nb(B,k):
            lo,hi=2.0,1e8
            for _ in range(200):
                m=math.sqrt(lo*hi)
                if cost_a(m,k)<B: lo=m
                else: hi=m
            return math.sqrt(lo*hi)
        lo,hi=5.0,1e7
        for _ in range(200):
            m=math.sqrt(lo*hi)
            if yld(Nb(cost_a(m,1),2),2)<yld(m,1): lo=m
            else: hi=m
        ns=math.sqrt(lo*hi)
        print(f"      {a:5.2f}   {cc:9.0f}   {ns:8.0f}        {100*np.mean(Ns>=ns):5.1f}%")
print("\n   NOTE: matching rates is not evidence of adaptation.  The hazard model (E7)")
print("   found no within-session response to a filling context.  What matches is the")
print("   aggregate rate, not the mechanism.")

print("\n"+"="*74); print("STEP 5  where does the integrity term fit now?")
def integ(N,k,eps): return (1-eps)**(N**(1.0/k))
def cross_with_integ(eps, a=A_EXP, cc=None):
    cc=c if cc is None else cc
    def cst(N,k):
        if k<=1: return v*float(N)**a
        b=N**(1.0/k); M=(N-1)/(b-1)
        return M*v*b**a+(M-1)*cc
    def Nb(B,k):
        lo,hi=2.0,1e8
        for _ in range(200):
            m=math.sqrt(lo*hi)
            if cst(m,k)<B: lo=m
            else: hi=m
        return math.sqrt(lo*hi)
    def better(N):
        N2=Nb(cst(N,1),2)
        return yld(N2,2)*integ(N2,2,eps) - yld(N,1)*integ(N,1,eps)
    lo,hi=3.0,1e7
    if better(lo)>0: return lo
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if better(m)<0: lo=m
        else: hi=m
    return math.sqrt(lo*hi)
print("      eps        N*      share of sessions with N >= N*")
for eps in (0.0,1e-5,1e-4,3e-4,1e-3,3e-3,0.01,0.046):
    ns=cross_with_integ(eps)
    print(f"   {eps*100:7.4f}%  {ns:8.0f}          {100*np.mean(Ns>=ns):5.1f}%")
lo_,hi_=1e-8,0.2
for _ in range(70):
    m=math.sqrt(lo_*hi_)
    if 100*np.mean(Ns>=cross_with_integ(m))<7.8: hi_=m
    else: lo_=m
print(f"\n   eps that reproduces the observed 7.8%:  {100*math.sqrt(lo_*hi_):.4f}%"
      f"   ({0.046/math.sqrt(lo_*hi_):.0f}x below the visible 4.6% tool-error rate)")
print("   At the VISIBLE error rate the integrity term swamps everything and N* collapses,")
print("   predicting near-universal delegation.  The token axis alone, with eps -> 0,")
print("   reproduces the observed rate.  Both readings say the same thing: the rate that")
print("   belongs in the integrity term is not the rate at which tools return errors.")

print("\n"+"="*74); print("STEP 6  sensitivity of the match to the measured exponent a")
print("       a        source                      N*      predicted share   observed")
for a,src in ((1.337,'codex sessions'),(1.392,'both, pooled'),(1.450,'claude sessions')):
    def cst(N,k,a=a):
        if k<=1: return v*float(N)**a
        b=N**(1.0/k); M=(N-1)/(b-1)
        return M*v*b**a+(M-1)*c
    def Nb(B,k):
        lo,hi=2.0,1e8
        for _ in range(200):
            m=math.sqrt(lo*hi)
            if cst(m,k)<B: lo=m
            else: hi=m
        return math.sqrt(lo*hi)
    lo,hi=5.0,1e7
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if yld(Nb(cst(m,1),2),2)<yld(m,1): lo=m
        else: hi=m
    ns=math.sqrt(lo*hi)
    print(f"    {a:6.3f}   {src:24s}  {ns:8.0f}        {100*np.mean(Ns>=ns):5.1f}%            7.8%")
print("\n   The match is real but it rests on a, which is measured to +/- 0.004 in the")
print("   pooled fit yet differs by 0.11 between the two providers.  Treat 6.9% vs 7.8%")
print("   as one aggregate number matching one aggregate number, not as a fitted curve.")


==> anc/code/diagnose.py <==
"""Diagnostics: (a) where do the 'never surfaced' extraction targets come from?
   (b) WITHIN-TRACE discrete choice: at each extraction, how does the agent pick
       among the b urls already in context?  This removes the difficulty confound."""
import json, re, collections, math
import numpy as np
P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
LINK=re.compile(r'\[[^\]]*\]\((https?://[^\s)]+)\)')
BARE=re.compile(r'https?://[^\s)\]"\'>,]+')
def norm(u):
    u=u.strip().rstrip('.,;'); u=re.sub(r'^https?://','',u); u=re.sub(r'^www\.','',u)
    return u.rstrip('/').lower()

unseen_samples=[]; unseen_host=collections.Counter()
# within-trace choice data
choice_rank=[]      # recency rank (0 = most recently surfaced) of the picked url
choice_b=[]         # pool size at that moment
picked_from_pool=0; picks=0
# per-url survival with censoring control
per_url=[]          # (b_at_surface, rank_in_search, n_future_picks, extracted?)

with open(P) as f:
  for line in f:
    d=json.loads(line); msgs=d['messages']
    # index of each extractor call
    pick_idx=[i for i,m in enumerate(msgs) for tc in (m.get('tool_calls') or []) if tc['function']['name']=='web_extractor']
    surfaced=[]; sset={}
    recs=[]
    for i,m in enumerate(msgs):
        if m['role']=='tool':
            c=m.get('content') or ''
            urls=LINK.findall(c) or BARE.findall(c)
            for rank,u in enumerate(urls):
                nu=norm(u)
                if nu not in sset:
                    sset[nu]=len(surfaced); surfaced.append(nu)
                    n_future=sum(1 for j in pick_idx if j>i)
                    recs.append([nu, len(surfaced)-1, rank, n_future, 0])
        for tc in (m.get('tool_calls') or []):
            if tc['function']['name']!='web_extractor': continue
            a=tc['function']['arguments']
            if isinstance(a,str):
                try: a=json.loads(a)
                except Exception: continue
            for u in a.get('urls',[]):
                nu=norm(u); picks+=1
                if nu in sset:
                    picked_from_pool+=1
                    pos=sset[nu]; b=len(surfaced)
                    choice_rank.append(b-1-pos)   # 0 = most recent
                    choice_b.append(b)
                    for r in recs:
                        if r[0]==nu: r[4]=1
                else:
                    unseen_host[nu.split('/')[0]]+=1
                    if len(unseen_samples)<12: unseen_samples.append(nu)
    per_url.extend([(r[1],r[2],r[3],r[4]) for r in recs])

print(f"extraction picks: {picks}   found in surfaced pool: {picked_from_pool} ({100*picked_from_pool/picks:.1f}%)")
print(f"NOT in pool: {picks-picked_from_pool} ({100*(picks-picked_from_pool)/picks:.1f}%)")
print("top hosts of not-in-pool targets:", unseen_host.most_common(8))
print("samples:", unseen_samples[:8])

R=np.array(choice_rank,float); Bp=np.array(choice_b,float)
print(f"\n--- WITHIN-TRACE CHOICE ({len(R)} picks) ---")
print(f"pool size b at pick: median {np.median(Bp):.0f}  p90 {np.percentile(Bp,90):.0f}  max {Bp.max():.0f}")
print(f"recency rank of pick (0=newest): median {np.median(R):.0f}  mean {R.mean():.1f}")
print(f"share of picks from the newest 10 urls : {(R<10).mean()*100:.1f}%")
print(f"share of picks from the newest 20 urls : {(R<20).mean()*100:.1f}%")
print(f"share of picks from the newest 50 urls : {(R<50).mean()*100:.1f}%")
print("   (uniform-choice null would give 10/b, 20/b, 50/b; at median b that is "
      f"{100*10/np.median(Bp):.1f}% / {100*20/np.median(Bp):.1f}% / {100*50/np.median(Bp):.1f}%)")

print("\n  b at pick   n picks   median recency rank   P(pick in newest 10)   uniform null")
for lo,hi in [(2,20),(20,50),(50,100),(100,200),(200,400),(400,10**6)]:
    s=(Bp>=lo)&(Bp<hi)
    if s.sum()<20: continue
    print(f"   [{lo:4d},{hi if hi<10**6 else 'inf'!s:>4}) {s.sum():7d}        {np.median(R[s]):8.0f}"
          f"            {100*(R[s]<10).mean():8.1f}%        {100*10/np.median(Bp[s]):7.1f}%")

# effective pool size: E[rank]+1 approximates half the effective window
print(f"\nEFFECTIVE POOL:  2*mean(recency rank)+1 = {2*R.mean()+1:.0f} urls, "
      f"vs actual median pool {np.median(Bp):.0f}")

# --- per-url extraction probability vs crowding at arrival, CONTROLLING for future opportunities
A=np.array(per_url,float)   # b_at_surface, rank_in_search, n_future_picks, extracted
print(f"\n--- PER-URL, controlling for remaining opportunities ({len(A)} urls) ---")
print("  n_future_picks    b_at_surface bin      n      P(extracted)")
for flo,fhi in [(1,3),(3,6),(6,12),(12,1000)]:
    fs=(A[:,2]>=flo)&(A[:,2]<fhi)
    if fs.sum()<50: continue
    for lo,hi in [(0,25),(25,60),(60,120),(120,250),(250,10**6)]:
        s=fs&(A[:,0]>=lo)&(A[:,0]<hi)
        if s.sum()<30: continue
        print(f"     [{flo:3d},{fhi if fhi<1000 else 'inf'!s:>4})        [{lo:4d},{hi if hi<10**6 else 'inf'!s:>5})  {s.sum():6d}      {A[s,3].mean()*100:6.2f}%")
np.save('/Users/rong/PAPER/decomposition-yield/data/per_url.npy', A)
np.save('/Users/rong/PAPER/decomposition-yield/data/choice.npy', np.vstack([R,Bp]))


==> anc/code/estimate.py <==
"""
E4.  Capacity-controlled estimate of the retention law  r(b) = C * b^(-delta).

Identification: per-url outcome, with (i) a fixed effect for how many extraction
opportunities remained after the url arrived, and (ii) a cluster bootstrap over
traces.  Two independent outcomes: USED (passed to web_extractor) and CITED
(url or its host+slug appears in the final answer).
"""
import json, re, collections, math
import numpy as np

P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
LINK=re.compile(r'\[[^\]]*\]\((https?://[^\s)]+)\)')
def norm(u):
    u=u.strip().rstrip('.,;'); u=re.sub(r'^https?://','',u); u=re.sub(r'^www\.','',u)
    return u.rstrip('/').lower()

recs=[]   # trace, b_at_arrival, n_future, used, cited
n_final=0; n_tr=0
with open(P) as f:
  for ti,line in enumerate(f):
    d=json.loads(line); msgs=d['messages']; n_tr+=1
    pick_idx=[i for i,m in enumerate(msgs) for tc in (m.get('tool_calls') or [])
              if tc['function']['name']=='web_extractor']
    final=''
    for m in reversed(msgs):
        if m['role']=='assistant' and (m.get('content') or '').strip():
            final=m['content']; break
    if final: n_final+=1
    finaln=norm_final=final.lower()
    sset={}; order=[]; arrive={}; future={}
    used=set()
    for i,m in enumerate(msgs):
        if m['role']=='tool':
            for u in LINK.findall(m.get('content') or ''):
                nu=norm(u)
                if nu not in sset:
                    sset[nu]=len(order); order.append(nu)
                    arrive[nu]=len(order)           # b at arrival (inclusive)
                    future[nu]=sum(1 for j in pick_idx if j>i)
        for tc in (m.get('tool_calls') or []):
            if tc['function']['name']!='web_extractor': continue
            a=tc['function']['arguments']
            if isinstance(a,str):
                try: a=json.loads(a)
                except Exception: continue
            for u in a.get('urls',[]):
                nu=norm(u)
                if nu in sset: used.add(nu)
    for nu in order:
        slug=nu.split('/')[-1][:40]
        cited = 1 if (nu in finaln or (len(slug)>8 and slug.replace('-',' ') in finaln)) else 0
        recs.append((ti, arrive[nu], future[nu], 1 if nu in used else 0, cited))

A=np.array(recs,float)
print(f"traces {n_tr}, with a final answer {n_final} ({100*n_final/n_tr:.0f}%), urls {len(A)}")
TR,B,F,USED,CIT=A[:,0],A[:,1],A[:,2],A[:,3],A[:,4]
print(f"overall P(used) {USED.mean()*100:.2f}%   P(cited in final answer) {CIT.mean()*100:.2f}%")

STRATA=[(1,3),(3,6),(6,12),(12,25),(25,10**6)]
BBINS=[(5,15),(15,30),(30,60),(60,120),(120,250),(250,600)]

def fit(y, idx=None):
    """Pooled log-linear fit  log p = a_s - delta*log b  with stratum intercepts."""
    yy = y if idx is None else y[idx]
    bb = B if idx is None else B[idx]
    ff = F if idx is None else F[idx]
    X=[]; Y=[]; W=[]; S=[]
    for si,(flo,fhi) in enumerate(STRATA):
        fs=(ff>=flo)&(ff<fhi)
        for lo,hi in BBINS:
            s=fs&(bb>=lo)&(bb<hi)
            n=s.sum()
            if n<40: continue
            p=yy[s].mean()
            if p<=0: continue
            X.append(math.log(np.exp(np.mean(np.log(bb[s]))))); Y.append(math.log(p))
            W.append(n*p)     # ~ inverse variance of log p for a binomial
            S.append(si)
    if len(X)<4: return None
    S=np.array(S); ns=len(STRATA)
    M=np.zeros((len(X), ns+1))
    M[:,0]=-np.array(X)
    for i,si in enumerate(S): M[i,1+si]=1.0
    Wm=np.sqrt(np.array(W))
    coef,*_=np.linalg.lstsq(M*Wm[:,None], np.array(Y)*Wm, rcond=None)
    delta=coef[0]
    # C from the stratum with the most opportunity (closest to "unlimited demand")
    C=math.exp(coef[1+ns-1])
    return delta, C, coef

for nm,y in (("USED",USED),("CITED",CIT)):
    r=fit(y)
    if r is None: print(f"{nm}: too sparse"); continue
    delta,C,coef=r
    # cluster bootstrap over traces
    traces=np.unique(TR); idxby={t:np.where(TR==t)[0] for t in traces}
    rng=np.random.default_rng(20260915); ds=[]
    for _ in range(400):
        pick=rng.choice(traces,size=len(traces),replace=True)
        idx=np.concatenate([idxby[t] for t in pick])
        rr=fit(y,idx)
        if rr: ds.append(rr[0])
    ds=np.array(ds)
    lo,hi=np.percentile(ds,[2.5,97.5])
    print(f"\n{nm}:  delta = {delta:.3f}   cluster-bootstrap 95% CI [{lo:.3f},{hi:.3f}]  (B=400 traces resampled)")
    print(f"        beta = 1 - delta = {1-delta:.3f}   95% CI [{1-hi:.3f},{1-lo:.3f}]")
    print(f"        H0 delta=0 (no crowding cost): {'REJECTED' if lo>0 else 'not rejected'}")
    print(f"        H0 delta=1 (proportional crowding / conservation): {'REJECTED' if hi<1 else 'not rejected'}")
    print(f"        stratum intercepts exp(a_s): {[round(math.exp(c),4) for c in coef[1:]]}")

# raw table for the paper
print("\n  outcome=USED   P(used) by (opportunities left) x (crowding at arrival)")
hdr="        "+"".join(f"{lo}-{hi if hi<600 else '+'!s:<6}" for lo,hi in BBINS)
print(hdr)
for flo,fhi in STRATA:
    fs=(F>=flo)&(F<fhi); row=f"  f{flo:>3}+ "
    for lo,hi in BBINS:
        s=fs&(B>=lo)&(B<hi)
        row += f"{100*USED[s].mean():6.2f}%  " if s.sum()>=40 else "     .   "
    print(row)
np.save('/Users/rong/PAPER/decomposition-yield/data/per_url_full.npy', A)


==> anc/code/explore2.py <==
import json, re, collections
P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
srcs=collections.Counter(); doms=collections.Counter()
tails=[]
nurl_per_extract=[]
with open(P) as f:
    for i,line in enumerate(f):
        d=json.loads(line)
        srcs[d.get('source')]+=1; doms[d.get('domain')]+=1
        for m in d['messages']:
            for tc in (m.get('tool_calls') or []):
                if tc['function']['name']=='web_extractor':
                    a=tc['function']['arguments']
                    if isinstance(a,str): a=json.loads(a)
                    nurl_per_extract.append(len(a.get('urls',[])))
        if i<2:
            tails.append(d['messages'][-4:])
print('sources:',srcs); print('domains:',doms)
print('urls per web_extractor call:', collections.Counter(nurl_per_extract).most_common(12))
print('total extractor calls:',len(nurl_per_extract),' total urls requested:',sum(nurl_per_extract))
for ti,t in enumerate(tails):
    print('\n'+'='*70+f'\nTAIL OF TRACE {ti}')
    for m in t:
        c=(m.get('content') or '')
        rc=(m.get('reasoning_content') or '')
        tcs=[tc['function']['name'] for tc in (m.get('tool_calls') or [])]
        print(f"[{m['role']}] content={len(c)}ch reasoning={len(rc)}ch tools={tcs}")
        if m['role']=='assistant' and c.strip():
            print('   CONTENT>>', c[:900].replace('\n',' '))


==> anc/code/explore_search.py <==
import json, re, collections, sys
P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
n=0; roles=collections.Counter(); toolnames=collections.Counter()
msglen=[]; nres=[]
first_full=None
with open(P) as f:
    for line in f:
        d=json.loads(line); n+=1
        msgs=d['messages']; msglen.append(len(msgs))
        for m in msgs:
            roles[m['role']]+=1
            for tc in (m.get('tool_calls') or []):
                toolnames[tc['function']['name']]+=1
            if m['role']=='tool':
                c=m.get('content') or ''
                mm=re.search(r'found (\d+) results', c)
                if mm: nres.append(int(mm.group(1)))
        if first_full is None: first_full=d
print('traces:',n)
print('msgs/trace: min %d med %d max %d'%(min(msglen), sorted(msglen)[len(msglen)//2], max(msglen)))
print('roles:',roles)
print('tools:',toolnames)
print('results-per-search: n=%d  distribution=%s'%(len(nres), collections.Counter(nres).most_common(10)))
print('\n--- last assistant message of trace 1 (final answer), first 2500 chars ---')
for m in reversed(first_full['messages']):
    if m['role']=='assistant' and (m.get('content') or '').strip():
        print(m['content'][:2500]); break
print('\n--- tool schema ---')
print(json.dumps(first_full['tools'], indent=1)[:1200])


==> anc/code/fig6.py <==
import math, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.size':9,'axes.labelsize':9,'axes.titlesize':9.5,'xtick.labelsize':8,
 'ytick.labelsize':8,'legend.fontsize':8,'axes.spines.top':False,'axes.spines.right':False,
 'figure.dpi':160,'axes.grid':True,'grid.alpha':0.25,'grid.linewidth':0.5,'lines.linewidth':1.6})
D='/Users/rong/PAPER/decomposition-yield/'
INK='#1b1b1b'; ACC='#0b6ea8'; ALT='#c1440e'; GRY='#8a8a8a'
R=np.load(D+'data/search_hops.npy'); b,k,n0=R[:,0],R[:,1],R[:,2]
fig,(ax,ax2)=plt.subplots(1,2,figsize=(7.2,3.1))
bins=[(1,2),(2,4),(4,7),(7,11),(11,21),(21,31),(31,51)]
xs=[];ys=[];ns=[]
for lo,hi in bins:
    s=(b>=lo)&(b<hi)
    if s.sum()<30: continue
    xs.append(b[s].mean()); ys.append(max(k[s].mean()-n0[s].mean(),1e-9)); ns.append(int(s.sum()))
xs=np.array(xs); ys=np.array(ys)
ax.plot(xs,ys,'o-',color=ACC,ms=5,label=r'measured $\rho(b)$, 16,082 hops')
g=np.logspace(0,math.log10(55),60)
ax.plot(g,g,ls='--',color=ALT,lw=1.3,label=r'lossless  $\rho=b$')
ax.plot(g,np.ones_like(g),ls=':',color=GRY,lw=1.6,label=r'conservation  $\rho=1$')
ax.plot(0.532*g**0.815,ls='-',color=INK,lw=1.0,alpha=0)   # placeholder to keep colours
ax.plot(g,0.532*g**0.815,color=INK,lw=1.2,label=r'fit $0.53\,b^{0.82}$')
ax.plot([1],[ys[0]],'o',ms=9,mfc='none',mec=ALT,mew=1.8)
ax.annotate(rf'$C=\rho(1)={ys[0]:.2f}$', xy=(1.05,ys[0]), xytext=(2.6,0.36),
            color=ALT, fontsize=8.5, arrowprops=dict(arrowstyle='-',color=ALT,lw=0.8))
ax.set_ylim(0.32, 90)
ax.set_xscale('log'); ax.set_yscale('log'); ax.set_xlabel('search results handed to the agent, $b$')
ax.set_ylabel(r'results carried forward, $\rho(b)$')
ax.set_title('$C$ is observed, not extrapolated')
ax.legend(frameon=False,loc='upper left')
ax2.plot(xs,ys/xs,'o-',color=ACC,ms=5,label=r'measured $r(b)=\rho/b$')
ax2.plot(g,1/g,ls=':',color=GRY,lw=1.8,label=r'proportional crowding $1/b$')
ax2.set_xscale('log'); ax2.set_yscale('log')
ax2.set_xlabel('$b$'); ax2.set_ylabel('$r(b)$')
ax2.set_title(r'above $1/b$ everywhere: $\beta>0$')
ax2.legend(frameon=False,loc='lower left')
ax2.fill_between(g, 1/g, 1, color=ACC, alpha=0.06)
fig.tight_layout()
fig.savefig(D+'figures/fig4_per_level_constant.pdf'); fig.savefig(D+'figures/fig4_per_level_constant.png',dpi=200)
print('wrote fig6')


==> anc/code/fig7.py <==
import math, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.size':9,'axes.labelsize':9,'axes.titlesize':9.5,'xtick.labelsize':8,
 'ytick.labelsize':8,'legend.fontsize':8,'axes.spines.top':False,'axes.spines.right':False,
 'figure.dpi':160,'axes.grid':True,'grid.alpha':0.25,'grid.linewidth':0.5,'lines.linewidth':1.6})
D='/Users/rong/PAPER/decomposition-yield/'
INK='#1b1b1b'; ACC='#0b6ea8'; ALT='#c1440e'; GRY='#8a8a8a'
C_,DELTA=0.571,0.341; v=4194.0; c=7694.0
def cost(N,k,a):
    if k<=1: return v*float(N)**a
    b=N**(1.0/k); M=(N-1)/(b-1); return M*v*b**a+(M-1)*c
def yld(N,k): return (C_**k)*N**(1-DELTA)
def Nb(B,k,a):
    lo,hi=2.0,1e8
    for _ in range(200):
        m=math.sqrt(lo*hi)
        if cost(m,k,a)<B: lo=m
        else: hi=m
    return math.sqrt(lo*hi)
fig,(ax,ax2)=plt.subplots(1,2,figsize=(7.2,3.1))
Nf=np.logspace(math.log10(5),4,90)
for a,col,lab in ((1.337,GRY,'a=1.34 (codex)'),(1.392,ACC,'a=1.39 (pooled)'),(1.450,ALT,'a=1.45 (claude)')):
    rat=[yld(Nb(cost(n,1,a),2,a),2)/yld(n,1) for n in Nf]
    ax.plot(Nf,rat,color=col,label=lab)
    i=int(np.argmin(np.abs(np.array(rat)-1)))
    ax.plot([Nf[i]],[1.0],'o',ms=5,color=col)
ax.axhline(1,color=INK,lw=0.8,ls='--')
ax.set_xscale('log'); ax.set_xlabel('findings a flat agent could afford, $N$')
ax.set_ylabel('yield of 2 tiers  /  yield of flat\n(at equal spend)')

ax.legend(frameon=False,loc='upper left')
ax.annotate('two tiers win',xy=(3000,1.25),fontsize=8,color=INK)
ax.annotate('flat wins',xy=(9,0.62),fontsize=8,color=INK)
Ns=np.load(D+'data/session_N.npy')
ax2.hist(np.log10(np.maximum(Ns,1)),bins=45,color=ACC,alpha=0.55,edgecolor='none')
for ns,col,lab in ((477,GRY,'3.9%'),(246,ACC,'6.9%'),(145,ALT,'11.3%')):
    ax2.axvline(math.log10(ns),color=col,lw=1.4)
ax2.axvline(math.log10(246),color=ACC,lw=1.4)
ax2.set_xlabel('$\\log_{10}$ tool results in a session')
ax2.set_ylabel('sessions')
ax2.set_title('7,244 production sessions;  7.8% delegate')
ax2.text(math.log10(246)+0.05, ax2.get_ylim()[1]*0.90, '$N^*$', color=ACC, fontsize=9,
         ha='left', va='top', bbox=dict(boxstyle='round,pad=0.18',fc='white',ec='none',alpha=0.82))
ax2.text(0.97,0.62,'predicted share above $N^*$:\n3.9% / 6.9% / 11.3%\nobserved: 7.8%',
         transform=ax2.transAxes,ha='right',va='top',fontsize=7.8,
         bbox=dict(boxstyle='round,pad=0.18',fc='white',ec='none',alpha=0.82))
fig.tight_layout()
fig.savefig(D+'figures/fig7_token_axis.pdf'); fig.savefig(D+'figures/fig7_token_axis.png',dpi=200)
print('wrote fig7')


==> anc/code/fig8.py <==
import math, json, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
plt.rcParams.update({'font.size':9,'axes.labelsize':9,'axes.titlesize':9.5,'xtick.labelsize':8,
 'ytick.labelsize':8,'legend.fontsize':8,'axes.spines.top':False,'axes.spines.right':False,
 'figure.dpi':160,'axes.grid':True,'grid.alpha':0.25,'grid.linewidth':0.5,'lines.linewidth':1.6})
D='/Users/rong/PAPER/decomposition-yield/'
INK='#1b1b1b'; ACC='#0b6ea8'; ALT='#c1440e'; GRY='#8a8a8a'
M=np.load(D+'data/mast.npy'); H,Y2=M[:,0],M[:,1]
MAS=np.array(json.load(open(D+'data/mast_mas.json')))
fig,(ax,ax2)=plt.subplots(1,2,figsize=(7.2,3.1))
edges=[3,5,8,13,21,34,60,200]
xs=[];ys=[];ns=[]
for lo,hi in zip(edges[:-1],edges[1:]):
    s=(H>=lo)&(H<hi)
    if s.sum()<25: continue
    xs.append(H[s].mean()); ys.append(Y2[s].mean()); ns.append(int(s.sum()))
ax.plot(xs,[100*y for y in ys],'o-',color=ACC,ms=5,label='MAST traces (binned)')
g=np.linspace(1,60,120)
for q,st,lab in ((0.0614,'-',r'$1-(1-q)^h$,  $q=0.061$ (fixed effects)'),):
    ax.plot(g,100*(1-(1-q)**g),color=INK,ls=st,lw=1.3,label=lab)
for m,col in (('Magentic',ALT),('ChatDev',GRY)):
    s=MAS==m
    e2=[3,8,13,17,21,30,45]
    px=[];py=[]
    for lo,hi in zip(e2[:-1],e2[1:]):
        t=s&(H>=lo)&(H<hi)
        if t.sum()<15: continue
        px.append(H[t].mean()); py.append(100*Y2[t].mean())
    if px: ax.plot(px,py,'s--',ms=3.5,color=col,alpha=0.85,lw=1.0,label=m)
ax.set_xlabel('agent-to-agent handoffs in the trace, $h$')
ax.set_ylabel('P(inter-agent misalignment)  [%]')

ax.legend(frameon=False,loc='lower right',framealpha=0.0); ax.set_ylim(18,101)
mus=[1.0,0.977,0.939,0.944]; labs=['no briefing\nloss','narrow','category 2','wide']
shares=[6.9,6.0,4.5,4.4]
ax2.bar(range(4),shares,color=[GRY,ACC,ACC,ACC],width=0.6)
ax2.axhline(7.8,color=ALT,lw=1.5)
ax2.text(3.42,8.1,'observed 7.8%',color=ALT,ha='right',fontsize=8)
ax2.fill_between([-0.6,3.6],0.7,11.3,color=ACC,alpha=0.10)
ax2.text(-0.45,10.6,'full measured range\n0.7 – 11.3%',fontsize=7.5,color=ACC,va='top')
ax2.set_xticks(range(4)); ax2.set_xticklabels([f'{l}\n$\\mu$={m}' for l,m in zip(labs,mus)],fontsize=7.5)
ax2.set_ylabel('sessions worth delegating  [%]')
ax2.set_title('The briefing loss moves the prediction down')
ax2.set_xlim(-0.6,3.6); ax2.set_ylim(0,12)
fig.tight_layout()
fig.savefig(D+'figures/fig8_briefing_loss.pdf'); fig.savefig(D+'figures/fig8_briefing_loss.png',dpi=200)
print('wrote fig8')


==> anc/code/figures.py <==
import math, json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import LogLocator

plt.rcParams.update({'font.size':9,'axes.labelsize':9,'axes.titlesize':9.5,
 'xtick.labelsize':8,'ytick.labelsize':8,'legend.fontsize':8,
 'axes.spines.top':False,'axes.spines.right':False,'figure.dpi':160,
 'axes.grid':True,'grid.alpha':0.25,'grid.linewidth':0.5,'lines.linewidth':1.6})
D='/Users/rong/PAPER/decomposition-yield/'
INK='#1b1b1b'; ACC='#0b6ea8'; ALT='#c1440e'; GRY='#8a8a8a'; GRN='#2a7d४4'.replace('४','4')

def save(fig,name):
    fig.tight_layout()
    fig.savefig(D+f'figures/{name}.pdf'); fig.savefig(D+f'figures/{name}.png',dpi=200)
    plt.close(fig); print('  wrote',name)

DELTA,DELTA_LO,DELTA_HI = 0.341,0.298,0.384
EPS=0.046

# ---------------- Fig 1 : the carry-forward curve
B,U=np.load(D+'data/bu.npy')
fig,ax=plt.subplots(figsize=(4.4,3.3))
ax.scatter(B,np.maximum(U,0.5),s=7,alpha=0.22,color=ACC,edgecolors='none',label='one research trace')
ok=U>0
be,lc=np.polyfit(np.log(B[ok]),np.log(U[ok]),1)
xs=np.logspace(np.log10(B.min()),np.log10(B.max()),50)
ax.plot(xs,np.exp(lc)*xs**be,color=INK,lw=2,label=rf'fit  $u=0.45\,b^{{{be:.2f}}}$')
ax.plot(xs,xs,color=ALT,ls='--',lw=1.4,label=r'lossless  $u=b$   ($\beta=1$)')
ax.plot(xs,np.full_like(xs,np.median(U[ok])),color=GRY,ls=':',lw=1.6,
        label=r'conservation  $u$ const  ($\beta=0$)')
ax.set_xscale('log'); ax.set_yscale('log')
ax.set_xlabel('sources surfaced to the agent, $b$')
ax.set_ylabel('sources carried forward, $u=\\rho(b)$')

ax.legend(frameon=False,loc='upper left')
save(fig,'fig2_carry_forward')

# ---------------- Fig 2 : capacity-controlled hazard
A=np.load(D+'data/per_url_full.npy')   # trace, b_arrival, n_future, used, cited
TR,Bb,F,USED=A[:,0],A[:,1],A[:,2],A[:,3]
fig,ax=plt.subplots(figsize=(4.4,3.3))
STR=[(1,3),(3,6),(6,12),(12,25),(25,10**6)]
cols=plt.cm.viridis(np.linspace(0.08,0.85,len(STR)))
BB=[(5,15),(15,30),(30,60),(60,120),(120,250),(250,600)]
for (flo,fhi),c in zip(STR,cols):
    fs=(F>=flo)&(F<fhi); xs=[];ys=[]
    for lo,hi in BB:
        s=fs&(Bb>=lo)&(Bb<hi)
        if s.sum()<40: continue
        xs.append(np.exp(np.mean(np.log(Bb[s])))); ys.append(100*USED[s].mean())
    lab=f'{flo}–{fhi}' if fhi<10**6 else f'{flo}+'
    ax.plot(xs,ys,'o-',ms=3.5,color=c,label=lab)
ax.set_xscale('log'); ax.set_yscale('log')
ax.set_xlabel('items already in context when this one arrived, $b$')
ax.set_ylabel('P(item is ever used)   [%]')

leg=ax.legend(frameon=False,title='opportunities\nremaining',loc='lower left')
leg.get_title().set_fontsize(7.5)
ax.text(0.97,0.95,rf'slope $-\delta={-DELTA:.2f}$',transform=ax.transAxes,ha='right',va='top',fontsize=8.5)
save(fig,'fig3_crowding')

# ---------------- Fig 3 : yield vs integrity
fig,axes=plt.subplots(1,2,figsize=(7.0,3.0))
for ax,N in zip(axes,(10**2,10**4)):
    ks=np.arange(1,9)
    for C,ls in ((0.35,':'),(0.5,'-'),(0.7,'--')):
        Y=np.array([(C**k)*N**(1-DELTA) for k in ks])
        I=np.array([(1-EPS)**(N**(1.0/k)) for k in ks])
        J=Y*I; J=J/J.max()
        ax.plot(ks,J,ls,color=ACC,label=f'$C={C}$')
    Y=np.array([(0.5**k)*N**(1-DELTA) for k in ks]); Y/=Y.max()
    I=np.array([(1-EPS)**(N**(1.0/k)) for k in ks])
    ax.plot(ks,Y,color=ALT,lw=1.1,alpha=.75,label='yield only')
    ax.plot(ks,I,color=GRY,lw=1.1,alpha=.9,label='root integrity only')
    kb=ks[np.argmax([(0.5**k)*N**(1-DELTA)*(1-EPS)**(N**(1.0/k)) for k in ks])]
    ax.axvline(kb,color=INK,lw=0.8,ls='-.'); ax.text(kb+0.12,0.06,f'$k^*={kb}$',fontsize=8)
    ax.set_xlabel('tiers $k$'); ax.set_title(f'$N=10^{{{int(math.log10(N))}}}$ findings')
    ax.set_ylim(0,1.05)
axes[0].set_ylabel('relative expected useful yield')
h,l = axes[1].get_legend_handles_labels()
fig.legend(h, l, frameon=False, ncol=5, loc='lower center',
           bbox_to_anchor=(0.5, -0.035), columnspacing=1.6, handlelength=2.0)
fig.subplots_adjust(bottom=0.30)
fig.tight_layout(rect=(0, 0.10, 1, 1))
save(fig,'fig5_tradeoff')

# ---------------- Fig 4 : k* map + where production lives
Ns=np.load(D+'data/session_N.npy')
def kstar(N,C=0.5,d=DELTA,e=EPS,kmax=12):
    return max(range(1,kmax+1),key=lambda k:k*math.log(C)+(1-d)*math.log(N)+(N**(1.0/k))*math.log(1-e))
fig,(ax,ax2)=plt.subplots(1,2,figsize=(7.0,3.0),gridspec_kw={'width_ratios':[1.25,1]})
Ngrid=np.logspace(1,6,110); Egrid=np.logspace(math.log10(0.002),math.log10(0.3),90)
Z=np.array([[kstar(n,0.5,DELTA,e) for n in Ngrid] for e in Egrid])
im=ax.pcolormesh(Ngrid,Egrid,Z,cmap='YlGnBu',shading='auto',vmin=1,vmax=7)
cs=ax.contour(Ngrid,Egrid,Z,levels=[1.5,2.5,3.5,4.5,5.5],colors='w',linewidths=0.8)
ax.set_xscale('log'); ax.set_yscale('log')
ax.axhline(EPS,color=ALT,lw=1.3)
ax.text(1.25e1,EPS*1.35,r'measured $\varepsilon=4.6\%$',color=ALT,fontsize=8,va='bottom',bbox=dict(boxstyle='round,pad=0.18',fc='white',ec='none',alpha=0.82))
ax.axvline(26,color=INK,lw=1.0,ls='--'); ax.axvline(1369,color=INK,lw=1.0,ls=':')
ax.text(29,0.0029,'median\nsession',fontsize=7.5,va='bottom',bbox=dict(boxstyle='round,pad=0.18',fc='white',ec='none',alpha=0.82))
ax.text(1550,0.0029,'p99',fontsize=7.5,va='bottom',bbox=dict(boxstyle='round,pad=0.18',fc='white',ec='none',alpha=0.82))
ax.set_xlabel('findings the root must absorb, $N$'); ax.set_ylabel(r'per-item error rate $\varepsilon$')
ax.set_title('Optimal number of tiers $k^*$')
plt.colorbar(im,ax=ax,ticks=[1,2,3,4,5,6,7],pad=0.02).set_label('$k^*$',rotation=0,labelpad=8)

ks=[kstar(max(int(n),2)) for n in Ns]
vals,cnts=np.unique(ks,return_counts=True)
ax2.bar(vals-0.19,100*cnts/cnts.sum(),width=0.36,color=ACC,label='predicted $k^*$')
obs={1:93.0,2:7.0}
ax2.bar([k+0.19 for k in obs],[obs[k] for k in obs],width=0.36,color=GRY,label='observed tiers')
ax2.set_xticks([1,2,3,4]); ax2.set_xlabel('tiers'); ax2.set_ylabel('share of sessions  [%]')
ax2.set_title('7,244 production sessions')
ax2.legend(frameon=False)
save(fig,'fig6_kstar')

# ---------------- Fig 5 : the design rule
fig,ax=plt.subplots(figsize=(4.4,3.3))
bs=np.logspace(math.log10(1.6),math.log10(300),220)
cases=[('pure power law, $C<1$', lambda b:0.5*b**(1-DELTA), ACC),
       ('lossless plateau to $b=12$', lambda b: np.where(b<=12,b,12*(b/12)**(1-DELTA)), ALT),
       ('pure power law, $C>1$', lambda b:1.5*b**(1-DELTA), GRY)]
for nm,rho,c in cases:
    y=np.log(rho(bs)); ax.plot(np.log(bs),y,color=c,label=nm)
    beta=y/np.log(bs); i=int(np.argmax(np.where(beta>beta.max()-1e-9,np.log(bs),-np.inf)))
    ax.plot([0,np.log(bs[i])],[0,y[i]],color=c,lw=0.8,ls='--',alpha=0.8)
    ax.plot([np.log(bs[i])],[y[i]],'o',ms=5,color=c)
ax.axhline(0,color=INK,lw=0.6)
ax.set_xlabel(r'$\ln b$'); ax.set_ylabel(r'$\ln\rho(b)$')

ax.legend(frameon=False,loc='upper left')
save(fig,'fig1_design_rule')
print('done')


==> anc/code/hazard.py <==
"""
E7.  The decisive test, done properly.

Both naive measures of "task size" are mechanically biased:
  - counting all of a session's tool calls INFLATES N for delegating sessions
    (the subagent's calls land in the parent's ledger)  -> slope +0.649
  - truncating at the first spawn DEFLATES N for exactly those sessions
    (a session that delegates at round 3 is assigned N=3)  -> slope -0.372

Neither identifies anything.  The clean design is a DISCRETE-TIME HAZARD model
that only ever uses information available BEFORE the delegation decision:

  risk set   every round of every session up to and including its first spawn
  outcome    1 if the first spawn happens at this round
  covariate  accumulated tool-result volume in the context BEFORE this round
  control    rounds elapsed (separates "my context is full" from "I have been
             running a long time")
"""
import duckdb, math
import numpy as np
con=duckdb.connect('/Users/rong/PAPER/evict-early-or-never/data/syfi_coding_trace.duckdb', read_only=True)

df=con.sql("""
with sp as (
  select r.session_id, min(r.round_index) first_spawn
  from tool_calls t join rounds r using(round_pk)
  where t.tool_name in ('Agent','spawn_agent') group by 1),
per as (
  select r.round_pk, r.session_id, r.provider, r.round_index,
         coalesce(sum(t.result_chars),0) res_chars, count(t.tool_index) n_tool
  from rounds r left join tool_calls t using(round_pk)
  group by 1,2,3,4),
cum as (
  select p.*, sp.first_spawn,
    coalesce(sum(p.res_chars) over (partition by p.session_id order by p.round_index
       rows between unbounded preceding and 1 preceding),0) cum_chars,
    coalesce(sum(p.n_tool)   over (partition by p.session_id order by p.round_index
       rows between unbounded preceding and 1 preceding),0) cum_tools
  from per p left join sp using(session_id))
select provider, round_index, cum_chars, cum_tools,
       case when first_spawn is not null and round_index = first_spawn then 1 else 0 end y
from cum
where first_spawn is null or round_index <= first_spawn
""").df()
print(f"risk set: {len(df):,} session-rounds, {int(df['y'].sum()):,} first-spawn events")

def logit(X, y, names, iters=400):
    X=np.column_stack([np.ones(len(y))]+X).astype(np.float64)
    assert np.isfinite(X).all(), "non-finite covariate"
    assert np.isfinite(y).all()
    w=np.zeros(X.shape[1])
    for _ in range(iters):
        p=1/(1+np.exp(-np.clip(X@w,-30,30))); W=np.maximum(p*(1-p),1e-12)
        H=X.T@(X*W[:,None])+1e-8*np.eye(X.shape[1])
        w=w+np.linalg.solve(H, X.T@(y-p))
    p=1/(1+np.exp(-np.clip(X@w,-30,30))); W=np.maximum(p*(1-p),1e-12)
    cov=np.linalg.inv(X.T@(X*W[:,None])+1e-8*np.eye(X.shape[1]))
    se=np.sqrt(np.diag(cov))
    for i,nm in enumerate(['intercept']+names):
        print(f"      {nm:26s} {w[i]:+8.4f}  +/- {se[i]:.4f}   z = {w[i]/se[i]:+7.1f}")
    return w,se

y=df['y'].values.astype(float)
lc=np.log1p(df['cum_chars'].values.astype(float))
lr=np.log1p(df['round_index'].values.astype(float))
lt=np.log1p(df['cum_tools'].values.astype(float))

print("\n  M1  hazard ~ log(accumulated context volume)")
w1,_=logit([lc], y, ['log cum result chars'])
print("\n  M2  hazard ~ log(context volume) + log(rounds elapsed)   <-- the identified one")
w2,s2=logit([lc,lr], y, ['log cum result chars','log rounds elapsed'])
print("\n  M3  same, with tool COUNT instead of volume")
w3,s3=logit([lt,lr], y, ['log cum tool calls','log rounds elapsed'])

print("\n  per provider (M2):")
for pr in ('claude','codex'):
    s=df['provider'].values==pr
    print(f"    {pr}  (n={s.sum():,}, events={int(y[s].sum())})")
    logit([lc[s],lr[s]], y[s], ['log cum result chars','log rounds elapsed'])

b=w2[1]
print(f"\n  RESULT: holding elapsed rounds fixed, DOUBLING the accumulated context")
print(f"  volume multiplies the odds of delegating right now by {math.exp(b*math.log(2)):.3f}"
      f"  (95% CI {math.exp((b-1.96*s2[1])*math.log(2)):.3f}-{math.exp((b+1.96*s2[1])*math.log(2)):.3f})")
print(f"  Theory predicts this coefficient is POSITIVE (k* rises with N).")
print(f"  Sign observed: {'POSITIVE - consistent' if b>0 else 'NEGATIVE - contradicts the model'}")


==> anc/code/make_arxiv.py <==
"""Build the arXiv submission package and prove it compiles standalone.

arXiv requires LaTeX source, not a finished PDF, and compiles it on their own
TeX Live.  So the package is built in a clean directory and compiled there from
scratch: if it needs anything that only exists in the working tree, that shows up
here rather than after submission.

Layout produced (arXiv's expected shape):

    paper.tex
    figures/*.pdf
    anc/...            ancillary files: code, the findings log, get_data.sh

Excluded on purpose: .aux/.log/.out/.pdf of the paper (arXiv regenerates them),
the data corpora (hundreds of MB, fetched by get_data.sh), and __pycache__.
"""
import os, shutil, subprocess, sys, tarfile, glob

SRC = '/Users/rong/PAPER/decomposition-yield'
OUT = '/Users/rong/PAPER/decomposition-yield/arxiv'
STAGE = os.path.join(OUT, 'submission')

if os.path.exists(OUT):
    shutil.rmtree(OUT)
os.makedirs(os.path.join(STAGE, 'figures'))
os.makedirs(os.path.join(STAGE, 'anc', 'code', 'oneoff'))

# --- the paper -------------------------------------------------------------
shutil.copy(os.path.join(SRC, 'paper.tex'), STAGE)

# --- figures: only the PDFs the paper actually includes ---------------------
tex = open(os.path.join(SRC, 'paper.tex')).read()
import re
wanted = re.findall(r'\\includegraphics\[[^\]]*\]\{([^}]+)\}', tex)
for w in wanted:
    p = os.path.join(SRC, w if w.endswith('.pdf') else w + '.pdf')
    assert os.path.exists(p), f'figure referenced but missing: {w}'
    shutil.copy(p, os.path.join(STAGE, 'figures'))
print(f'figures included: {len(wanted)}')

# --- ancillary: code, the log, the data fetcher -----------------------------
for f in sorted(glob.glob(os.path.join(SRC, 'code', '*.py'))):
    shutil.copy(f, os.path.join(STAGE, 'anc', 'code'))
for f in sorted(glob.glob(os.path.join(SRC, 'code', 'oneoff', '*'))):
    shutil.copy(f, os.path.join(STAGE, 'anc', 'code', 'oneoff'))
shutil.copy(os.path.join(SRC, 'get_data.sh'), os.path.join(STAGE, 'anc'))
shutil.copy(os.path.join(SRC, 'README.md'), os.path.join(STAGE, 'anc'))
shutil.copy(os.path.join(SRC, 'notes', 'findings.md'), os.path.join(STAGE, 'anc'))

# --- compile in the clean directory ----------------------------------------
print('\ncompiling the package standalone...')
for i in (1, 2):
    r = subprocess.run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', 'paper.tex'],
                       cwd=STAGE, capture_output=True, text=True)
    if r.returncode != 0:
        print(r.stdout[-3000:])
        sys.exit(f'FAILED on pass {i}')
log = open(os.path.join(STAGE, 'paper.log')).read()
bad = {k: log.count(k) for k in ('Overfull', 'Underfull', 'LaTeX Warning', 'undefined')}
print('  pass 1 and 2 ok  ', bad)
assert sum(bad.values()) == 0, 'clean-room build is not clean'

built = os.path.join(STAGE, 'paper.pdf')
import pypdf
print(f'  standalone build: {len(pypdf.PdfReader(built).pages)} pages')

# --- strip what arXiv regenerates, then pack -------------------------------
for ext in ('.aux', '.log', '.out', '.pdf'):
    p = os.path.join(STAGE, 'paper' + ext)
    if os.path.exists(p):
        os.remove(p)
for d, _, fs in os.walk(STAGE):
    for f in fs:
        if f == '.DS_Store' or f.endswith('.pyc'):
            os.remove(os.path.join(d, f))

tgz = os.path.join(OUT, 'arxiv-submission.tar.gz')
with tarfile.open(tgz, 'w:gz') as t:
    for d, dirs, fs in os.walk(STAGE):
        dirs[:] = [x for x in dirs if x != '__pycache__']
        for f in sorted(fs):
            full = os.path.join(d, f)
            t.add(full, arcname=os.path.relpath(full, STAGE))

print(f'\npackage: {tgz}  ({os.path.getsize(tgz)/1e6:.2f} MB)')
with tarfile.open(tgz) as t:
    names = sorted(t.getnames())
print(f'contents: {len(names)} files')
for n in names:
    if not n.startswith('anc/code'):
        print('   ', n)
print(f'    anc/code/... ({sum(1 for n in names if n.startswith("anc/code"))} files)')


==> anc/code/measure_C.py <==
"""
E9.  Identify C = rho(1), the per-hop pass-through of one summarisation step.

The deep-research traces contain a clean single-item hop.  web_extractor does not
return a raw page: it returns an LLM summary of that page against a stated goal.
The agent then writes one reasoning turn.  One item in, one utterance out, with
no crowding - which is exactly rho(1).

Going finer, each extractor summary carries b distinctive content units, and the
agent's next turn retains some of them.  That yields r(b) at FACT granularity,
over a range of b that includes the small values the url-level measurement could
not reach.

A unit is a proper-noun phrase (a maximal run of capitalised tokens) or a number
with at least two digits.  Units that already appear in the question, or in the
goal string the extractor echoes back, are dropped: those are not new information.
A permutation null (match the same units against a different trace's turn)
measures chance agreement.
"""
import json, re, math, random, collections
import numpy as np

P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
rng=random.Random(20260916)

STOP={'the','a','an','and','or','but','if','then','so','of','in','on','at','to','for','from',
 'by','with','as','is','are','was','were','be','been','this','that','these','those','there',
 'here','it','its','he','she','they','we','you','i','no','not','yes','evidence','summary',
 'page','webpage','website','useful','information','user','goal','follows','wait','okay','ok',
 'let','maybe','however','according','source','article','text','mentions','mentioned','states',
 'provides','does','did','has','have','had','who','what','when','where','which','why','how',
 'first','second','third','next','also','only','about','more','most','other','some','any','all'}

CAPRUN=re.compile(r"\b(?:[A-Z][\w'’\-]*)(?:\s+(?:of|the|de|van|von|and|for)\s+[A-Z][\w'’\-]*|\s+[A-Z][\w'’\-]*)*\b")
NUM=re.compile(r"\b\d[\d,]{1,}(?:\.\d+)?\b")

def norm(s): return re.sub(r'\s+',' ',s).strip().lower()

def units(text):
    out=set()
    for m in CAPRUN.finditer(text):
        u=norm(m.group(0))
        toks=u.split()
        if not toks: continue
        if len(toks)==1 and (toks[0] in STOP or len(toks[0])<4): continue
        if all(t in STOP for t in toks): continue
        out.add(u)
    for m in NUM.finditer(text):
        u=m.group(0).replace(',','')
        if len(u)>=2: out.add(u)
    return out

def strip_header(res):
    """Drop 'The useful information in <url> for user goal <goal> as follows:'."""
    i=res.find('as follows:')
    return res[i+len('as follows:'):] if i!=-1 else res

rows=[]        # b, kept, kept_null
trace_rows=[]  # m (extractor calls in trace), represented in final answer, null
allturns=[]    # for the permutation null
records=[]

with open(P) as f:
  for line in f:
    d=json.loads(line); msgs=d['messages']
    question=' '.join(m.get('content') or '' for m in msgs if m['role']=='user')
    qu=units(question)
    final=''
    for m in reversed(msgs):
        if m['role']=='assistant' and (m.get('content') or '').strip():
            final=m['content']; break
    per_trace=[]
    for i,m in enumerate(msgs):
        for tc in (m.get('tool_calls') or []):
            if tc['function']['name']!='web_extractor': continue
            j=i+1
            while j<len(msgs) and msgs[j]['role']!='tool': j+=1
            if j>=len(msgs): continue
            res=msgs[j].get('content') or ''
            body=strip_header(res)
            # goal text is echoed in the header; remove its units too
            head=res[:res.find('as follows:')] if 'as follows:' in res else ''
            drop=qu | units(head)
            U=units(body)-drop
            if len(U)<2: continue
            nxt=''
            if j+1<len(msgs):
                nn=msgs[j+1]
                nxt=(nn.get('reasoning_content') or '')+' '+(nn.get('content') or '')
            if not nxt.strip(): continue
            nl=norm(nxt)
            kept=sum(1 for u in U if u in nl)
            records.append((U, nl))
            rows.append([len(U), kept, np.nan])
            per_trace.append(U)
            allturns.append(nl)
    if final and per_trace:
        fl=norm(final)
        rep=sum(1 for U in per_trace if any(u in fl for u in U))
        trace_rows.append([len(per_trace), rep, np.nan])

# permutation null: same units, a randomly chosen OTHER turn
for idx,(U,_) in enumerate(records):
    other=allturns[rng.randrange(len(allturns))]
    while other is allturns[idx]: other=allturns[rng.randrange(len(allturns))]
    rows[idx][2]=sum(1 for u in U if u in other)

R=np.array(rows,float); T=np.array(trace_rows,float)
b,kept,nullk=R[:,0],R[:,1],R[:,2]
print(f"single-item hops measured: {len(R):,}   traces with a final answer: {len(T):,}")
print(f"units per extractor summary: median {np.median(b):.0f}  p25 {np.percentile(b,25):.0f}  p75 {np.percentile(b,75):.0f}  max {b.max():.0f}")
print(f"overall retention  kept/b = {kept.sum()/b.sum():.4f}      permutation null = {nullk.sum()/b.sum():.4f}")
print(f"excess over chance = {(kept.sum()-nullk.sum())/b.sum():.4f}")

print("\n  b (units in the summary)      n      mean kept   rho_obs   null    rho_corrected")
edges=[2,3,4,5,6,8,10,13,17,22,30,40,10**6]
pts=[]
for lo,hi in zip(edges[:-1],edges[1:]):
    s=(b>=lo)&(b<hi)
    if s.sum()<40: continue
    mb=b[s].mean(); mk=kept[s].mean(); mn=nullk[s].mean()
    corr=max(mk-mn,1e-9)
    pts.append((mb,corr,s.sum()))
    print(f"    [{lo:3d},{hi if hi<10**6 else 'inf'!s:>4})        {s.sum():6d}     {mk:7.3f}   {mk:7.3f}  {mn:6.3f}    {corr:8.3f}")

X=np.log([p[0] for p in pts]); Y=np.log([p[1] for p in pts]); W=np.array([p[2] for p in pts],float)
A=np.vstack([X,np.ones_like(X)]).T
sw=np.sqrt(W)
co,*_=np.linalg.lstsq(A*sw[:,None], Y*sw, rcond=None)
slope,inter=co
print(f"\nFIT on chance-corrected rho:  rho(b) = {math.exp(inter):.3f} * b^{slope:.3f}")
print(f"   => C = rho(1) = {math.exp(inter):.3f}      delta = 1 - {slope:.3f} = {1-slope:.3f}")

# cluster bootstrap over traces is not available here (rows are hops); bootstrap over hops
idx=np.arange(len(R)); boot=[]
for _ in range(400):
    take=np.random.default_rng(_).choice(idx,size=len(idx),replace=True)
    bb,kk,nn2=b[take],kept[take],nullk[take]
    pp=[]
    for lo,hi in zip(edges[:-1],edges[1:]):
        s=(bb>=lo)&(bb<hi)
        if s.sum()<40: continue
        c=max(kk[s].mean()-nn2[s].mean(),1e-9); pp.append((bb[s].mean(),c,s.sum()))
    if len(pp)<4: continue
    x2=np.log([p[0] for p in pp]); y2=np.log([p[1] for p in pp]); w2=np.sqrt(np.array([p[2] for p in pp],float))
    c2,*_=np.linalg.lstsq(np.vstack([x2,np.ones_like(x2)]).T*w2[:,None], y2*w2, rcond=None)
    boot.append((math.exp(c2[1]), 1-c2[0]))
boot=np.array(boot)
print(f"   bootstrap 95% CI   C in [{np.percentile(boot[:,0],2.5):.3f}, {np.percentile(boot[:,0],97.5):.3f}]"
      f"   delta in [{np.percentile(boot[:,1],2.5):.3f}, {np.percentile(boot[:,1],97.5):.3f}]")
print(f"   H0 C >= 1 (hierarchy free):  {'REJECTED' if np.percentile(boot[:,0],97.5)<1 else 'not rejected'}")

print("\n--- trace level: extractor summaries represented in the FINAL answer ---")
m,rep,_=T[:,0],T[:,1],T[:,2]
print("     m (summaries)     traces     mean represented")
for lo,hi in [(1,2),(2,3),(3,5),(5,8),(8,13),(13,21),(21,10**6)]:
    s=(m>=lo)&(m<hi)
    if s.sum()<10: continue
    print(f"      [{lo:3d},{hi if hi<10**6 else 'inf'!s:>4})        {s.sum():6d}        {rep[s].mean():7.3f}")
s1=(m==1)
print(f"\n   DIRECT rho(1) from traces that extracted exactly one page: "
      f"{rep[s1].mean():.3f}  (n={int(s1.sum())})")
np.save('/Users/rong/PAPER/decomposition-yield/data/hops.npy', R)
np.save('/Users/rong/PAPER/decomposition-yield/data/traces_rep.npy', T)


==> anc/code/measure_C2.py <==
"""E9 v2.  C = rho(1) with drop accounting, citation-furniture stripping, and a
goal-relevant variant.  See measure_C.py for the design."""
import json, re, math, random, collections
import numpy as np
P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
rng=random.Random(20260916)
STOP=set("""the a an and or but if then so of in on at to for from by with as is are was were be been
this that these those there here it its he she they we you i no not yes evidence summary page webpage
website useful information user goal follows wait okay ok let maybe however according source article
text mentions mentioned states provides does did has have had who what when where which why how first
second third next also only about more most other some any all retrieved archived original pdf isbn
doi vol pp ed eds""".split())
CAPRUN=re.compile(r"\b(?:[A-Z][\w'’\-]*)(?:\s+(?:of|the|de|van|von|and|for)\s+[A-Z][\w'’\-]*|\s+[A-Z][\w'’\-]*)*\b")
NUM=re.compile(r"\b\d[\d,]{1,}(?:\.\d+)?\b")
CITE=re.compile(r'^\s*[-*•]\s', re.M)
def norm(s): return re.sub(r'\s+',' ',s).strip().lower()
def strip_citations(t):
    keep=[]
    for ln in t.split('\n'):
        l=ln.strip()
        if CITE.match(ln) and (re.search(r'\b(Retrieved|Archived|ISBN|doi:|pp\.|Vol\.)\b', ln) or l.count('"')>=2):
            continue
        keep.append(ln)
    return '\n'.join(keep)
def units(text):
    out=set()
    for m in CAPRUN.finditer(text):
        u=norm(m.group(0)); t=u.split()
        if not t: continue
        if len(t)==1 and (t[0] in STOP or len(t[0])<4): continue
        if all(x in STOP for x in t): continue
        out.add(u)
    for m in NUM.finditer(text):
        u=m.group(0).replace(',','')
        if len(u)>=2: out.add(u)
    return out
def present(u, hay):
    if u in hay: return True
    t=u.split()
    if len(t)>1:
        long=[x for x in t if len(x)>=5 and x not in STOP]
        if long and all(x in hay for x in long[:2]): return True
    return False

drops=collections.Counter()
rows=[]; rows_s=[]; trace_rows=[]; turns=[]; keepU=[]; keepU_s=[]
with open(P) as f:
  for line in f:
    d=json.loads(line); msgs=d['messages']
    qu=units(' '.join(m.get('content') or '' for m in msgs if m['role']=='user'))
    final=''
    for m in reversed(msgs):
        if m['role']=='assistant' and (m.get('content') or '').strip(): final=m['content']; break
    per_trace=[]
    for i,m in enumerate(msgs):
        for tc in (m.get('tool_calls') or []):
            if tc['function']['name']!='web_extractor': continue
            drops['extractor calls']+=1
            j=i+1
            while j<len(msgs) and msgs[j]['role']!='tool': j+=1
            if j>=len(msgs): drops['no tool result']+=1; continue
            res=msgs[j].get('content') or ''
            cut=res.find('as follows:')
            head=res[:cut] if cut!=-1 else ''
            body=strip_citations(res[cut+11:] if cut!=-1 else res)
            si=body.find('Summary:')
            summ=body[si+8:] if si!=-1 else ''
            drop=qu|units(head)
            U=units(body)-drop
            Us=units(summ)-drop
            if len(U)<2: drops['<2 units after dropping question/goal']+=1; continue
            nxt=''
            if j+1<len(msgs):
                nn=msgs[j+1]; nxt=(nn.get('reasoning_content') or '')+' '+(nn.get('content') or '')
            if not nxt.strip(): drops['no following turn']+=1; continue
            nl=norm(nxt)
            rows.append([len(U), sum(1 for u in U if present(u,nl)), 0.0])
            keepU.append(U); turns.append(nl)
            if len(Us)>=1:
                rows_s.append([len(Us), sum(1 for u in Us if present(u,nl)), 0.0, len(rows)-1])
                keepU_s.append(Us)
            per_trace.append(U)
            drops['USED']+=1
    if final and per_trace:
        fl=norm(final)
        trace_rows.append([len(per_trace), sum(1 for U in per_trace if any(present(u,fl) for u in U))])
for k,v in drops.most_common(): print(f"  {k:42s} {v:7d}")
for i,U in enumerate(keepU):
    o=rng.randrange(len(turns))
    while o==i: o=rng.randrange(len(turns))
    rows[i][2]=sum(1 for u in U if present(u,turns[o]))
for i,Us in enumerate(keepU_s):
    o=rng.randrange(len(turns))
    rows_s[i][2]=sum(1 for u in Us if present(u,turns[o]))

def fit(R, label, edges):
    b,k,n0=R[:,0],R[:,1],R[:,2]
    print(f"\n=== {label}   n={len(R):,} hops ===")
    print(f"  units per summary: median {np.median(b):.0f}  p75 {np.percentile(b,75):.0f}  max {b.max():.0f}")
    print(f"  raw retention {k.sum()/b.sum():.4f}   permutation null {n0.sum()/b.sum():.4f}"
          f"   excess {(k.sum()-n0.sum())/b.sum():.4f}")
    print("    b bin        n      mean kept    null     rho (chance-corrected)")
    pts=[]
    for lo,hi in zip(edges[:-1],edges[1:]):
        s=(b>=lo)&(b<hi)
        if s.sum()<60: continue
        c=max(k[s].mean()-n0[s].mean(),1e-9); pts.append((b[s].mean(),c,s.sum()))
        print(f"    [{lo:3d},{hi if hi<10**6 else 'inf'!s:>4})  {s.sum():7d}    {k[s].mean():7.3f}  {n0[s].mean():7.3f}      {c:8.3f}")
    X=np.log([p[0] for p in pts]); Y=np.log([p[1] for p in pts]); W=np.sqrt(np.array([p[2] for p in pts],float))
    co,*_=np.linalg.lstsq(np.vstack([X,np.ones_like(X)]).T*W[:,None], Y*W, rcond=None)
    C=math.exp(co[1]); dl=1-co[0]
    bs=[]
    for seed in range(400):
        g=np.random.default_rng(seed); t=g.choice(len(R),len(R),replace=True)
        bb,kk,nn=b[t],k[t],n0[t]; pp=[]
        for lo,hi in zip(edges[:-1],edges[1:]):
            s=(bb>=lo)&(bb<hi)
            if s.sum()<60: continue
            pp.append((bb[s].mean(),max(kk[s].mean()-nn[s].mean(),1e-9),s.sum()))
        if len(pp)<4: continue
        x=np.log([p[0] for p in pp]); y=np.log([p[1] for p in pp]); w=np.sqrt(np.array([p[2] for p in pp],float))
        c2,*_=np.linalg.lstsq(np.vstack([x,np.ones_like(x)]).T*w[:,None], y*w, rcond=None)
        bs.append((math.exp(c2[1]),1-c2[0]))
    bs=np.array(bs)
    print(f"  FIT  rho(b) = {C:.3f} * b^{1-dl:.3f}")
    print(f"       C     = {C:.3f}   95% CI [{np.percentile(bs[:,0],2.5):.3f}, {np.percentile(bs[:,0],97.5):.3f}]")
    print(f"       delta = {dl:.3f}   95% CI [{np.percentile(bs[:,1],2.5):.3f}, {np.percentile(bs[:,1],97.5):.3f}]")
    print(f"       H0 C >= 1: {'REJECTED' if np.percentile(bs[:,0],97.5)<1 else 'NOT rejected'}")
    return C,dl,bs

R=np.array(rows,float); Rs=np.array([r[:3] for r in rows_s],float)
fit(R,  "ALL units in the extractor summary (includes page furniture)", [2,3,4,5,6,8,10,13,17,22,30,40,60,10**6])
fit(Rs, "GOAL-RELEVANT units only (the extractor's own Summary section)", [1,2,3,4,5,6,8,10,13,17,22,30,10**6])
T=np.array(trace_rows,float)
print(f"\n=== trace level: extractor summaries represented in the final answer (n={len(T)}) ===")
print("     m        traces    mean represented")
for lo,hi in [(1,2),(2,3),(3,5),(5,8),(8,13),(13,21),(21,10**6)]:
    s=(T[:,0]>=lo)&(T[:,0]<hi)
    if s.sum()<8: continue
    print(f"    [{lo:3d},{hi if hi<10**6 else 'inf'!s:>4})   {int(s.sum()):6d}        {T[s,1].mean():7.3f}")
s1=T[:,0]==1
print(f"   DIRECT rho(1), traces extracting exactly one page: {T[s1,1].mean():.3f}  (n={int(s1.sum())})")
np.save('/Users/rong/PAPER/decomposition-yield/data/hops_all.npy', R)
np.save('/Users/rong/PAPER/decomposition-yield/data/hops_summary.npy', Rs)
np.save('/Users/rong/PAPER/decomposition-yield/data/traces_rep2.npy', T)


==> anc/code/measure_C3.py <==
"""E9 v3.  C = rho(1) measured on the single-item hop, with 'new finding' defined
correctly: a content unit the page contributes that has NOT appeared anywhere
earlier in the trace.  That is the theory's atomic finding."""
import json, re, math, random, collections
import numpy as np
P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
rng=random.Random(20260916)
STOP=set("""the a an and or but if then so of in on at to for from by with as is are was were be been
this that these those there here it its he she they we you i no not yes evidence summary page webpage
website useful information user goal follows wait okay ok let maybe however according source article
text mentions mentioned states provides does did has have had who what when where which why how first
second third next also only about more most other some any all retrieved archived original pdf isbn
doi vol pp ed eds""".split())
CAPRUN=re.compile(r"\b(?:[A-Z][\w'’\-]*)(?:\s+(?:of|the|de|van|von|and|for)\s+[A-Z][\w'’\-]*|\s+[A-Z][\w'’\-]*)*\b")
NUM=re.compile(r"\b\d[\d,]{1,}(?:\.\d+)?\b")
CITE=re.compile(r'^\s*[-*•]\s')
def norm(s): return re.sub(r'\s+',' ',s).strip().lower()
def strip_citations(t):
    return '\n'.join(ln for ln in t.split('\n')
        if not (CITE.match(ln) and (re.search(r'\b(Retrieved|Archived|ISBN|doi:|pp\.|Vol\.)\b',ln) or ln.count('"')>=2)))
def units(text):
    out=set()
    for m in CAPRUN.finditer(text):
        u=norm(m.group(0)); t=u.split()
        if not t: continue
        if len(t)==1 and (t[0] in STOP or len(t[0])<4): continue
        if all(x in STOP for x in t): continue
        out.add(u)
    for m in NUM.finditer(text):
        u=m.group(0).replace(',','')
        if len(u)>=2: out.add(u)
    return out
def present(u,hay):
    if u in hay: return True
    t=u.split()
    if len(t)>1:
        L=[x for x in t if len(x)>=5 and x not in STOP]
        if L and all(x in hay for x in L[:2]): return True
    return False
def alltext(m):
    return (m.get('content') or '')+' '+(m.get('reasoning_content') or '')+' '+' '.join(
        json.dumps(tc['function'].get('arguments','')) for tc in (m.get('tool_calls') or []))

drops=collections.Counter(); rows=[]; keepU=[]; turns=[]; tlen=[]
with open(P) as f:
  for line in f:
    d=json.loads(line); msgs=d['messages']
    seen=set()
    for i,m in enumerate(msgs):
        is_ext=[tc for tc in (m.get('tool_calls') or []) if tc['function']['name']=='web_extractor']
        if is_ext:
            drops['extractor calls']+=1
            j=i+1
            while j<len(msgs) and msgs[j]['role']!='tool': j+=1
            if j>=len(msgs): drops['no tool result']+=1
            else:
                res=msgs[j].get('content') or ''
                cut=res.find('as follows:')
                body=strip_citations(res[cut+11:] if cut!=-1 else res)
                U=units(body)-seen                      # NEW findings only
                nxt=''
                if j+1<len(msgs): nxt=alltext(msgs[j+1])
                if len(U)<1: drops['page contributed no new unit']+=1
                elif not nxt.strip(): drops['no following turn']+=1
                else:
                    nl=norm(nxt)
                    rows.append([len(U), sum(1 for u in U if present(u,nl)), 0.0, len(nl)])
                    keepU.append(U); turns.append(nl); drops['USED']+=1
        seen |= units(alltext(m))
        if m['role']=='tool': seen |= units(strip_citations(m.get('content') or ''))
for k,v in drops.most_common(): print(f"  {k:38s} {v:7d}")
for i,U in enumerate(keepU):
    o=rng.randrange(len(turns))
    while o==i: o=rng.randrange(len(turns))
    rows[i][2]=sum(1 for u in U if present(u,turns[o]))
R=np.array(rows,float); b,k,n0,ln_=R[:,0],R[:,1],R[:,2],R[:,3]
print(f"\nhops: {len(R):,}   new units per page: median {np.median(b):.0f} p75 {np.percentile(b,75):.0f} max {b.max():.0f}")
print(f"raw retention {k.sum()/b.sum():.4f}   permutation null {n0.sum()/b.sum():.4f}   excess {(k.sum()-n0.sum())/b.sum():.4f}")
E=[1,2,3,4,5,6,8,10,13,17,22,30,40,60,10**6]
def do(sel,label):
    print(f"\n--- {label}  (n={int(sel.sum()):,}) ---")
    print("     b bin       n      kept     null      rho")
    pts=[]
    for lo,hi in zip(E[:-1],E[1:]):
        s=sel&(b>=lo)&(b<hi)
        if s.sum()<80: continue
        c=max(k[s].mean()-n0[s].mean(),1e-9); pts.append((b[s].mean(),c,s.sum()))
        print(f"     [{lo:3d},{hi if hi<10**6 else 'inf'!s:>4}) {int(s.sum()):7d}  {k[s].mean():7.3f}  {n0[s].mean():7.3f}  {c:8.3f}")
    if len(pts)<4: print("     too few bins"); return
    X=np.log([p[0] for p in pts]); Y=np.log([p[1] for p in pts]); W=np.sqrt(np.array([p[2] for p in pts],float))
    co,*_=np.linalg.lstsq(np.vstack([X,np.ones_like(X)]).T*W[:,None], Y*W, rcond=None)
    bs=[]
    idx=np.where(sel)[0]
    for sd in range(500):
        g=np.random.default_rng(sd); t=g.choice(idx,len(idx),replace=True)
        pp=[]
        for lo,hi in zip(E[:-1],E[1:]):
            s=(b[t]>=lo)&(b[t]<hi)
            if s.sum()<80: continue
            pp.append((b[t][s].mean(),max(k[t][s].mean()-n0[t][s].mean(),1e-9),s.sum()))
        if len(pp)<4: continue
        x=np.log([p[0] for p in pp]); y=np.log([p[1] for p in pp]); w=np.sqrt(np.array([p[2] for p in pp],float))
        c2,*_=np.linalg.lstsq(np.vstack([x,np.ones_like(x)]).T*w[:,None], y*w, rcond=None)
        bs.append((math.exp(c2[1]),1-c2[0]))
    bs=np.array(bs)
    print(f"     rho(b) = {math.exp(co[1]):.3f} b^{co[0]:.3f}")
    print(f"     C     = {math.exp(co[1]):.3f}  95% CI [{np.percentile(bs[:,0],2.5):.3f}, {np.percentile(bs[:,0],97.5):.3f}]")
    print(f"     delta = {1-co[0]:.3f}  95% CI [{np.percentile(bs[:,1],2.5):.3f}, {np.percentile(bs[:,1],97.5):.3f}]")
    print(f"     H0 C>=1: {'REJECTED' if np.percentile(bs[:,0],97.5)<1 else 'NOT rejected'}")
all_=np.ones(len(R),bool)
do(all_, "all hops")
q=np.percentile(ln_,[33,67])
do(ln_<=q[0], "short following turn (bottom third by chars)")
do((ln_>q[0])&(ln_<=q[1]), "medium following turn")
do(ln_>q[1], "long following turn (top third)")
np.save('/Users/rong/PAPER/decomposition-yield/data/hops_new.npy', R)


==> anc/code/measure_C4.py <==
"""E9 final.  Three converging estimates of the per-level pass-through C, each with
its bias direction stated.  C is not point-identified from observational traces:
you cannot tell 'dropped' from 'never needed', item boundaries in text are fuzzy,
and production corpora do not record the child side of a hierarchy hop.  What is
identifiable is a bracket, and whether C < 1."""
import json, re, math, random, collections
import numpy as np, duckdb
P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
DB='/Users/rong/PAPER/evict-early-or-never/data/syfi_coding_trace.duckdb'
rng=random.Random(20260916)
STOP=set("""the a an and or but if then so of in on at to for from by with as is are was were be been
this that these those there here it its he she they we you i no not yes evidence summary page webpage
website useful information user goal follows wait okay ok let maybe however according source article
text mentions mentioned states provides does did has have had who what when where which why how first
second third next also only about more most other some any all retrieved archived original pdf isbn
doi vol pp ed eds""".split())
CAPRUN=re.compile(r"\b(?:[A-Z][\w'’\-]*)(?:\s+(?:of|the|de|van|von|and|for)\s+[A-Z][\w'’\-]*|\s+[A-Z][\w'’\-]*)*\b")
NUM=re.compile(r"\b\d[\d,]{1,}(?:\.\d+)?\b"); CITE=re.compile(r'^\s*[-*•]\s')
def norm(s): return re.sub(r'\s+',' ',s).strip().lower()
def strip_cit(t): return '\n'.join(ln for ln in t.split('\n')
    if not (CITE.match(ln) and (re.search(r'\b(Retrieved|Archived|ISBN|doi:|pp\.|Vol\.)\b',ln) or ln.count('"')>=2)))
def units(t):
    out=set()
    for m in CAPRUN.finditer(t):
        u=norm(m.group(0)); k=u.split()
        if not k: continue
        if len(k)==1 and (k[0] in STOP or len(k[0])<4): continue
        if all(x in STOP for x in k): continue
        out.add(u)
    for m in NUM.finditer(t):
        u=m.group(0).replace(',','')
        if len(u)>=2: out.add(u)
    return out
def present(u,h):
    if u in h: return True
    k=u.split()
    if len(k)>1:
        L=[x for x in k if len(x)>=5 and x not in STOP]
        if L and all(x in h for x in L[:2]): return True
    return False

print("="*74)
print("ESTIMATE 1  text-level, single-item hop on 600 deep-research traces")
print("  one page summary in, one agent turn out.  b = content units the summary")
print("  carries beyond the goal string the agent itself just wrote.")
rows=[];U_=[];T_=[];drops=collections.Counter()
with open(P) as f:
  for line in f:
    msgs=json.loads(line)['messages']
    for i,m in enumerate(msgs):
        if not any(tc['function']['name']=='web_extractor' for tc in (m.get('tool_calls') or [])): continue
        drops['calls']+=1
        j=i+1
        while j<len(msgs) and msgs[j]['role']!='tool': j+=1
        if j>=len(msgs): drops['no result']+=1; continue
        res=msgs[j].get('content') or ''; cut=res.find('as follows:')
        head=res[:cut] if cut!=-1 else ''
        body=strip_cit(res[cut+11:] if cut!=-1 else res)
        U=units(body)-units(head)
        nxt=''
        if j+1<len(msgs):
            nn=msgs[j+1]; nxt=(nn.get('reasoning_content') or '')+' '+(nn.get('content') or '')
        if len(U)<1: drops['no units beyond the goal echo']+=1; continue
        if not nxt.strip(): drops['no following turn']+=1; continue
        nl=norm(nxt); rows.append([len(U),sum(1 for u in U if present(u,nl)),0.0]); U_.append(U); T_.append(nl)
        drops['USED']+=1
for k,v in drops.most_common(): print(f"    {k:36s} {v:7d}")
for i,U in enumerate(U_):
    o=rng.randrange(len(T_))
    while o==i: o=rng.randrange(len(T_))
    rows[i][2]=sum(1 for u in U if present(u,T_[o]))
R=np.array(rows,float); b,kk,n0=R[:,0],R[:,1],R[:,2]
print(f"    hops {len(R):,}   units/summary median {np.median(b):.0f} p75 {np.percentile(b,75):.0f} max {b.max():.0f}")
print(f"    raw retention {kk.sum()/b.sum():.4f}  null {n0.sum()/b.sum():.4f}  excess {(kk.sum()-n0.sum())/b.sum():.4f}")
E=[1,2,3,4,5,6,8,10,13,17,22,30,40,60,10**6]; pts=[]
print("      b bin        n     kept     null      rho")
for lo,hi in zip(E[:-1],E[1:]):
    s=(b>=lo)&(b<hi)
    if s.sum()<100: continue
    c=max(kk[s].mean()-n0[s].mean(),1e-9); pts.append((b[s].mean(),c,s.sum()))
    print(f"      [{lo:3d},{hi if hi<10**6 else 'inf'!s:>4}) {int(s.sum()):7d} {kk[s].mean():8.3f} {n0[s].mean():8.3f} {c:8.3f}")
X=np.log([p[0] for p in pts]);Y=np.log([p[1] for p in pts]);W=np.sqrt(np.array([p[2] for p in pts],float))
co,*_=np.linalg.lstsq(np.vstack([X,np.ones_like(X)]).T*W[:,None],Y*W,rcond=None)
bs=[]
for sd in range(600):
    g=np.random.default_rng(sd); t=g.choice(len(R),len(R),replace=True); pp=[]
    for lo,hi in zip(E[:-1],E[1:]):
        s=(b[t]>=lo)&(b[t]<hi)
        if s.sum()<100: continue
        pp.append((b[t][s].mean(),max(kk[t][s].mean()-n0[t][s].mean(),1e-9),s.sum()))
    if len(pp)<4: continue
    x=np.log([p[0] for p in pp]);y=np.log([p[1] for p in pp]);w=np.sqrt(np.array([p[2] for p in pp],float))
    c2,*_=np.linalg.lstsq(np.vstack([x,np.ones_like(x)]).T*w[:,None],y*w,rcond=None); bs.append((math.exp(c2[1]),1-c2[0]))
bs=np.array(bs)
C1=math.exp(co[1]); d1=1-co[0]
print(f"    rho(b) = {C1:.3f} b^{co[0]:.3f}")
print(f"    C     = {C1:.3f}  95% CI [{np.percentile(bs[:,0],2.5):.3f}, {np.percentile(bs[:,0],97.5):.3f}]")
print(f"    delta = {d1:.3f}  95% CI [{np.percentile(bs[:,1],2.5):.3f}, {np.percentile(bs[:,1],97.5):.3f}]")
print("    BIAS: downward.  An item the agent had no use for counts as lost.")

con=duckdb.connect(DB, read_only=True)
print("\n"+"="*74)
print("ESTIMATE 2  token-level, at a real production hierarchy hop")
print("  2,546 Agent (subagent) calls.  The child's rounds are not in the corpus,")
print("  so its consumption is estimated from the parent-observable latency.")
rate=con.sql("""with r as (select r.session_id, r.round_pk, r.round_index,
    coalesce(sum(t.result_chars),0) rc, min(t.emitted_at) t0, max(t.result_at) t1
    from rounds r left join tool_calls t using(round_pk) group by 1,2,3),
 s as (select session_id, sum(rc) v,
    date_diff('second', min(t0), max(t1)) secs from r where t0 is not null group by 1)
 select median(v*1.0/nullif(secs,0)) med_chars_per_sec,
        quantile_cont(v*1.0/nullif(secs,0),0.25) p25, quantile_cont(v*1.0/nullif(secs,0),0.75) p75,
        count(*) n from s where secs between 10 and 3600""").fetchone()
lat=con.sql("""select median(tool_wall_latency_ms)/1000.0, median(result_chars),
   quantile_cont(tool_wall_latency_ms,0.25)/1000.0, quantile_cont(tool_wall_latency_ms,0.75)/1000.0,
   quantile_cont(result_chars,0.25), quantile_cont(result_chars,0.75), count(*)
 from tool_calls where tool_name='Agent' and tool_wall_latency_ms is not null""").fetchone()
print(f"    session work rate: median {rate[0]:.1f} chars/s  (IQR {rate[1]:.1f}-{rate[2]:.1f}), n={rate[3]}")
print(f"    Agent call: median {lat[0]:.1f}s (IQR {lat[2]:.1f}-{lat[3]:.1f}), returns median {lat[1]:.0f} chars (IQR {lat[4]:.0f}-{lat[5]:.0f}), n={lat[6]}")
for nm,rr,ss,cc in (("median/median",rate[0],lat[0],lat[1]),
                    ("fast child, big return (favourable)",rate[1],lat[2],lat[5]),
                    ("slow child, small return (unfavourable)",rate[2],lat[3],lat[4])):
    cons=rr*ss
    print(f"    {nm:40s} consumed ~{cons:9.0f} chars -> L_token = {cc/cons:.4f}")
print("    BIAS: this is a TOKEN ratio.  Fact retention exceeds it by the density")
print("    gain of a summary, so it is a lower bound on C only under equal density.")

print("\n"+"="*74)
print("ESTIMATE 3  token-level, same-agent summarisation (context collapse)")
q=con.sql("""with d as (select session_id, input_tokens_total t,
    lag(input_tokens_total) over (partition by session_id order by round_index) p from rounds)
 select count(*), median(t*1.0/p), quantile_cont(t*1.0/p,0.25), quantile_cont(t*1.0/p,0.75)
 from d where p>50000 and t<p*0.5""").fetchone()
print(f"    {q[0]} events, surviving context = {100*q[1]:.1f}% of the previous one (IQR {100*q[2]:.1f}-{100*q[3]:.1f}%)")
print("    BIAS: upward as an estimate of C.  The surviving context is a summary PLUS")
print("    the untouched recent tail, so it overstates what summarisation carries.")

print("\n"+"="*74)
print("BRACKET AND WHAT IT CHANGES")
lo_,hi_=np.percentile(bs[:,0],2.5), q[1]
print(f"    C lies between {lo_:.3f} (text hop, biased down) and {hi_:.3f} (context collapse, biased up).")
print(f"    All three estimates reject C >= 1 decisively, which is the only thing")
print(f"    Theorem 3 needs: every extra tier costs a constant factor of the yield.")
DELTA=0.341; EPS=0.046
def kstar(N,C,d=DELTA,e=EPS,kmax=12):
    N=max(N,2.0)
    return max(range(1,kmax+1),key=lambda k:k*math.log(C)+(1-d)*math.log(N)+(N**(1.0/k))*math.log(1-e))
Ns=np.load('/Users/rong/PAPER/decomposition-yield/data/session_N.npy')
print("\n    optimal tiers recomputed with the MEASURED C (was a placeholder 0.5):")
print("         C        k*(N=26, median)  k*(N=1369, p99)   share of sessions with k*>=2")
for C in (lo_, C1, 0.25, hi_, 0.5):
    print(f"      {C:6.3f}          {kstar(26,C)}                 {kstar(1369,C)}                  {100*np.mean([kstar(n,C)>=2 for n in Ns]):5.1f}%")
print(f"      observed                                                          7.8%")


==> anc/code/measure_C5.py <==
"""
E9 final.  C = rho(1), read directly rather than extrapolated.

web_search returns a NUMBERED list of results.  Item boundaries are given by the
tool, not by a text heuristic, and the count b varies from 1 to 10 across the
corpus - so rho(1) is observed, not extrapolated.  The hop is: b results enter
the context, the agent writes one turn (reasoning plus its next tool call).  An
item is CARRIED if the agent's next turn names its url or the distinctive words
of its title.
"""
import json, re, math, random, collections
import numpy as np
P='/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
rng=random.Random(20260916)
ITEM=re.compile(r'^\s*(\d{1,2})\.\s*\[([^\]]*)\]\((https?://[^\s)]+)\)', re.M)
FOUND=re.compile(r'found (\d+) results')
STOP=set("""the a an and or but if then so of in on at to for from by with as is are was were be been
this that these those there here it its he she they we you i no not yes wikipedia wiki html htm www com
org net news about page home index list of""".split())
def norm(s): return re.sub(r'\s+',' ',s).strip().lower()
def nurl(u):
    u=re.sub(r'^https?://','',u.strip()); u=re.sub(r'^www\.','',u)
    return u.rstrip('/').lower()
def titlekeys(t):
    ws=[w for w in re.findall(r"[A-Za-z][A-Za-z'’\-]{3,}", t) if w.lower() not in STOP]
    return [w.lower() for w in ws][:6]
def carried(url, title, hay):
    if nurl(url) in hay: return True
    slug=nurl(url).split('/')[-1]
    if len(slug)>8 and slug.replace('-',' ').replace('_',' ') in hay: return True
    ks=titlekeys(title)
    if len(ks)>=2 and sum(1 for w in ks if w in hay)>=max(2,int(0.6*len(ks))): return True
    return False
def nxt_text(msgs,j):
    if j+1>=len(msgs): return ''
    m=msgs[j+1]
    s=(m.get('reasoning_content') or '')+' '+(m.get('content') or '')
    for tc in (m.get('tool_calls') or []):
        a=tc['function'].get('arguments','')
        s+=' '+(a if isinstance(a,str) else json.dumps(a))
    return s

rows=[]; items_=[]; turns=[]; drops=collections.Counter()
with open(P) as f:
  for line in f:
    msgs=json.loads(line)['messages']
    for i,m in enumerate(msgs):
        if not any(tc['function']['name']=='web_search' for tc in (m.get('tool_calls') or [])): continue
        drops['search calls']+=1
        j=i+1
        while j<len(msgs) and msgs[j]['role']!='tool': j+=1
        if j>=len(msgs): drops['no result']+=1; continue
        res=msgs[j].get('content') or ''
        items=[(t,u) for _,t,u in ITEM.findall(res)]
        if not items: drops['no parseable items']+=1; continue
        nx=nxt_text(msgs,j)
        if not nx.strip(): drops['no following turn']+=1; continue
        h=norm(nx)
        rows.append([len(items), sum(1 for t,u in items if carried(u,t,h)), 0.0])
        items_.append(items); turns.append(h); drops['USED']+=1
for k,v in drops.most_common(): print(f"  {k:26s} {v:7d}")
for i,its in enumerate(items_):
    o=rng.randrange(len(turns))
    while o==i: o=rng.randrange(len(turns))
    rows[i][2]=sum(1 for t,u in its if carried(u,t,turns[o]))
R=np.array(rows,float); b,k,n0=R[:,0],R[:,1],R[:,2]
print(f"\nhops {len(R):,}   b distribution: {dict(sorted(collections.Counter(b.astype(int)).items()))}")
print(f"raw retention {k.sum()/b.sum():.4f}   permutation null {n0.sum()/b.sum():.4f}   excess {(k.sum()-n0.sum())/b.sum():.4f}")
print("\n   b     n hops    mean carried   null    rho (chance-corrected)   r(b)=rho/b    1/b")
pts=[]
for bb in range(1,11):
    s=b==bb
    if s.sum()<30: continue
    c=max(k[s].mean()-n0[s].mean(),1e-9); pts.append((bb,c,s.sum()))
    print(f"  {bb:3d}   {int(s.sum()):7d}     {k[s].mean():8.3f}   {n0[s].mean():6.3f}        {c:8.3f}          {c/bb:7.4f}   {1/bb:6.4f}")
X=np.log([p[0] for p in pts]); Y=np.log([p[1] for p in pts]); W=np.sqrt(np.array([p[2] for p in pts],float))
co,*_=np.linalg.lstsq(np.vstack([X,np.ones_like(X)]).T*W[:,None],Y*W,rcond=None)
bs=[]
for sd in range(600):
    g=np.random.default_rng(sd); t=g.choice(len(R),len(R),replace=True); pp=[]
    for bb in range(1,11):
        s=b[t]==bb
        if s.sum()<30: continue
        pp.append((bb,max(k[t][s].mean()-n0[t][s].mean(),1e-9),s.sum()))
    if len(pp)<4: continue
    x=np.log([p[0] for p in pp]);y=np.log([p[1] for p in pp]);w=np.sqrt(np.array([p[2] for p in pp],float))
    c2,*_=np.linalg.lstsq(np.vstack([x,np.ones_like(x)]).T*w[:,None],y*w,rcond=None)
    bs.append((math.exp(c2[1]),1-c2[0]))
bs=np.array(bs)
s1=b==1; direct=max(k[s1].mean()-n0[s1].mean(),0)
print(f"\nDIRECT  rho(1) observed at b=1, n={int(s1.sum())}:  {k[s1].mean():.3f} carried"
      f"  minus null {n0[s1].mean():.3f}  =  C = {direct:.3f}")
lo=np.percentile([np.random.default_rng(s).choice(k[s1]-n0[s1],int(s1.sum()),replace=True).mean() for s in range(2000)],2.5)
hi=np.percentile([np.random.default_rng(s).choice(k[s1]-n0[s1],int(s1.sum()),replace=True).mean() for s in range(2000)],97.5)
print(f"        bootstrap 95% CI [{lo:.3f}, {hi:.3f}]")
print(f"\nFIT over b=1..10   rho(b) = {math.exp(co[1]):.3f} b^{co[0]:.3f}")
print(f"        C(fit) = {math.exp(co[1]):.3f}  95% CI [{np.percentile(bs[:,0],2.5):.3f}, {np.percentile(bs[:,0],97.5):.3f}]")
print(f"        delta  = {1-co[0]:.3f}  95% CI [{np.percentile(bs[:,1],2.5):.3f}, {np.percentile(bs[:,1],97.5):.3f}]")
print(f"        H0 C>=1 : {'REJECTED' if np.percentile(bs[:,0],97.5)<1 else 'NOT rejected'}")
fit_at1=math.exp(co[1])
print(f"\nCONSISTENCY  fit extrapolated to b=1 gives {fit_at1:.3f}; directly observed {direct:.3f}"
      f"  -> {'agree' if abs(fit_at1-direct)<0.12 else 'DISAGREE'}")
np.save('/Users/rong/PAPER/decomposition-yield/data/search_hops.npy', R)

print("\n"+"="*74); print("ROBUSTNESS")
# R1 fit excluding b=1, then extrapolate to b=1
p2=[(bb,max(k[b==bb].mean()-n0[b==bb].mean(),1e-9),(b==bb).sum()) for bb in range(2,11) if (b==bb).sum()>=30]
x=np.log([p[0] for p in p2]);y=np.log([p[1] for p in p2]);w=np.sqrt(np.array([p[2] for p in p2],float))
c2,*_=np.linalg.lstsq(np.vstack([x,np.ones_like(x)]).T*w[:,None],y*w,rcond=None)
print(f"  R1  fit on b=2..10 only -> C(extrapolated to 1) = {math.exp(c2[1]):.3f}, delta = {1-c2[0]:.3f}")
print(f"      direct observation at b=1 was 0.571 -> b=1 is not anomalous")
# R2 extend to the multi-query batches b>10
p3=[]
for lo,hi in [(1,2),(2,4),(4,7),(7,11),(11,21),(21,31),(31,51)]:
    s=(b>=lo)&(b<hi)
    if s.sum()<30: continue
    p3.append((b[s].mean(),max(k[s].mean()-n0[s].mean(),1e-9),s.sum()))
x=np.log([p[0] for p in p3]);y=np.log([p[1] for p in p3]);w=np.sqrt(np.array([p[2] for p in p3],float))
c3,*_=np.linalg.lstsq(np.vstack([x,np.ones_like(x)]).T*w[:,None],y*w,rcond=None)
print(f"  R2  including multi-query batches up to b=50: C = {math.exp(c3[1]):.3f}, delta = {1-c3[0]:.3f}")
for bb,c,n in p3: print(f"        b~{bb:5.1f}  n={int(n):6d}  rho={c:7.3f}  r={c/bb:.4f}  1/b={1/bb:.4f}")
print("\n"+"="*74); print("WHAT THE MEASURED C CHANGES")
DELTA=0.341; EPS=0.046
def kstar(N,C,d=DELTA,e=EPS,kmax=12):
    N=max(N,2.0); return max(range(1,kmax+1),key=lambda kk:kk*math.log(C)+(1-d)*math.log(N)+(N**(1.0/kk))*math.log(1-e))
Ns=np.load('/Users/rong/PAPER/decomposition-yield/data/session_N.npy')
print("  Y = C^k * N^(1-delta)  with C = 0.55, delta = 0.341:")
for kk in (1,2,3,4):
    print(f"     k={kk} tiers keeps {100*0.55**(kk-1):5.1f}% of the yield a flat agent gets")
print("\n         C       k*(N=26)  k*(N=1369)   share of 7,244 sessions with k*>=2")
for C,lab in ((0.527,'CI low'),(0.571,'measured'),(0.615,'CI high'),(0.5,'old placeholder')):
    print(f"      {C:6.3f} {lab:16s}  {kstar(26,C)}         {kstar(1369,C)}            {100*np.mean([kstar(n,C)>=2 for n in Ns]):5.1f}%")
print(f"      observed                                              7.8%")
print("\n  implied silent-contamination rate at the measured C:")
obs=0.078
for C in (0.527,0.571,0.615):
    lo_,hi_=1e-6,0.5
    for _ in range(60):
        mid=math.sqrt(lo_*hi_)
        if np.mean([kstar(n,C,DELTA,mid)>=2 for n in Ns])<obs: lo_=mid
        else: hi_=mid
    e=math.sqrt(lo_*hi_)
    print(f"     C={C:.3f} -> eps = {100*e:.3f}%   ({4.6/(100*e):.1f}x below the 4.6% visible tool-error rate)")


==> anc/code/measure_rb.py <==
"""
E1.  Measure the carry-forward curve u(b) on 600 production deep-research traces.

b = number of DISTINCT urls surfaced to the agent by web_search during the trace
u = number of those urls the agent actually carried forward (passed to web_extractor)

Theory:  retention r(b) = u/b;  rho(b) = b*r(b) = u;  yield exponent beta = dlog u/dlog b.
Proportional crowding (the conservation point) is u = const, i.e. beta = 0.
Lossless is u = b, beta = 1.
"""
import json, re, collections, math, sys
import numpy as np

P = '/Users/rong/PAPER/evict-early-or-never/data/search_agent.jsonl'
LINK = re.compile(r'\[[^\]]*\]\((https?://[^\s)]+)\)')
BARE = re.compile(r'https?://[^\s)\]"\'>]+')

def norm(u):
    u = u.strip().rstrip('.,;')
    u = re.sub(r'^https?://', '', u)
    u = re.sub(r'^www\.', '', u)
    u = u.rstrip('/')
    return u.lower()

rows = []
unseen_extract = 0
tot_extract = 0
with open(P) as f:
    for line in f:
        d = json.loads(line)
        surfaced = []            # order of first appearance
        surfaced_set = set()
        extracted = []
        extracted_set = set()
        # time-resolved: b at the moment of each extraction
        b_at_pick = []
        for m in d['messages']:
            if m['role'] == 'tool':
                c = m.get('content') or ''
                for u in LINK.findall(c):
                    nu = norm(u)
                    if nu not in surfaced_set:
                        surfaced_set.add(nu); surfaced.append(nu)
            for tc in (m.get('tool_calls') or []):
                fn = tc['function']['name']
                if fn != 'web_extractor':
                    continue
                a = tc['function']['arguments']
                if isinstance(a, str):
                    try: a = json.loads(a)
                    except Exception: continue
                for u in a.get('urls', []):
                    nu = norm(u)
                    tot_extract += 1
                    b_at_pick.append(len(surfaced_set))
                    if nu not in surfaced_set:
                        unseen_extract += 1
                    if nu not in extracted_set:
                        extracted_set.add(nu); extracted.append(nu)
        b = len(surfaced_set)
        u = len(extracted_set & surfaced_set)
        if b >= 2:
            rows.append((b, u, len(d['messages']), d.get('source'), np.mean(b_at_pick) if b_at_pick else np.nan))

rows.sort()
B = np.array([r[0] for r in rows], float)
U = np.array([r[1] for r in rows], float)
print(f"traces used: {len(rows)}   extractor url requests: {tot_extract}   "
      f"requested-but-never-surfaced: {unseen_extract} ({100*unseen_extract/max(tot_extract,1):.1f}%)")
print(f"b: min {B.min():.0f}  median {np.median(B):.0f}  p90 {np.percentile(B,90):.0f}  max {B.max():.0f}")
print(f"u: min {U.min():.0f}  median {np.median(U):.0f}  p90 {np.percentile(U,90):.0f}  max {U.max():.0f}")

# ---- binned curve
print("\n  b bin        n   median b   median u    u/b      1/b     rho=u   beta_local")
edges = [2,5,10,20,35,55,80,120,180,260,400,10**6]
prev = None
for lo, hi in zip(edges[:-1], edges[1:]):
    sel = (B >= lo) & (B < hi)
    if sel.sum() < 5: continue
    mb, mu = np.median(B[sel]), np.median(U[sel])
    beta = np.nan
    if prev and mb > prev[0] and mu > 0 and prev[1] > 0:
        beta = math.log(mu/prev[1]) / math.log(mb/prev[0])
    print(f"  [{lo:4d},{hi if hi<10**6 else 'inf'!s:>5}) {sel.sum():5d}   {mb:7.0f}   {mu:7.1f}   "
          f"{mu/mb:6.3f}  {1/mb:7.4f}   {mu:6.1f}   {beta:8.3f}")
    prev = (mb, mu)

# ---- global log-log fit  u = C b^beta
ok = (U > 0)
lb, lu = np.log(B[ok]), np.log(U[ok])
A = np.vstack([lb, np.ones_like(lb)]).T
beta, logC = np.linalg.lstsq(A, lu, rcond=None)[0]
resid = lu - (A @ [beta, logC])
n = ok.sum()
se = math.sqrt((resid @ resid) / (n - 2) / ((lb - lb.mean()) @ (lb - lb.mean())))
r2 = 1 - (resid @ resid) / ((lu - lu.mean()) @ (lu - lu.mean()))
print(f"\nGLOBAL FIT  u = C b^beta   on {n} traces with u>0")
print(f"   beta = {beta:.4f}  +/- {se:.4f} (SE)   C = {math.exp(logC):.3f}   R^2 = {r2:.3f}")
print(f"   95% CI for beta: [{beta-1.96*se:.4f}, {beta+1.96*se:.4f}]")
print(f"   H0 beta=0 (proportional crowding / conservation): z = {beta/se:.1f}")
print(f"   H0 beta=1 (lossless):                             z = {(beta-1)/se:.1f}")

# ---- per-source (6 independent public corpora) = built-in replication
print("\nPER-SOURCE REPLICATION")
bysrc = collections.defaultdict(list)
for b_, u_, nm, src, _ in rows:
    if u_ > 0: bysrc[src].append((b_, u_))
for src, v in sorted(bysrc.items(), key=lambda kv: -len(kv[1])):
    if len(v) < 20: continue
    bb = np.log([x[0] for x in v]); uu = np.log([x[1] for x in v])
    AA = np.vstack([bb, np.ones_like(bb)]).T
    be, lc = np.linalg.lstsq(AA, uu, rcond=None)[0]
    rs = uu - AA @ [be, lc]
    s = math.sqrt((rs@rs)/(len(v)-2)/((bb-bb.mean())@(bb-bb.mean())))
    print(f"   {src:35s} n={len(v):4d}  beta = {be:.3f} +/- {s:.3f}")

np.save('/Users/rong/PAPER/decomposition-yield/data/bu.npy', np.vstack([B, U]))
with open('/Users/rong/PAPER/decomposition-yield/data/rows.json','w') as f:
    json.dump([[int(r[0]),int(r[1]),int(r[2]),r[3]] for r in rows], f)


==> anc/code/oneoff/README.md <==
One-time edit scripts, kept as a record of what was changed and why. They are not
idempotent: each rewrites a passage that no longer exists after it has run once.

  fix_drift.py   repaired eight places where paper.md had drifted out of step with
                 its own results (a stale equation reference, two contributions
                 lost when sections were inserted, a crossover quoted before the
                 briefing loss was charged, a per-tier price quoted without it,
                 two missing scripts in the reproducibility block, a stale corpus
                 count)
  fix_leads.py   turned sentence-shaped bold paragraph leads into noun phrases
  add_mu.py      added the briefing loss to the yield law and renumbered equations
  renumber.py    put figures into order of first reference
  polish_figs.py removed in-figure titles the captions repeat, moved legends off
                 the data, gave annotations a ground to read against


==> anc/code/oneoff/add_mu.py <==
"""Add the briefing loss mu to the paper: extend the yield law, add Section 4.3,
revise Sections 6, 7, 9, 10 and the abstract, then renumber every equation tag in
order of appearance."""
import re, os
os.chdir('/Users/rong/PAPER/decomposition-yield')
p = 'paper.md'
s = open(p).read()

# ---------- Section 3: the law gains a factor
s = s.replace(
r"""**Theorem 3 (no free lunch).** $C=\rho(1)\le1$, since one item in cannot produce more than
one item out. Hence $k=1$ maximizes (3), strictly whenever $C<1$.""",
r"""**Theorem 3 (no free lunch).** $C=\rho(1)\le1$, since one item in cannot produce more than
one item out. Hence $k=1$ maximizes (3), strictly whenever $C<1$.

Summarization is not the only thing a tier costs. A child also has to understand the brief
its parent wrote, and a flat agent writes none. A depth-$k$ tree has $k$ summarization hops
but only $k-1$ agent-to-agent briefs, so writing $\mu$ for the probability that a delegation
produces work aligned with what was asked,

$$Y = C^{k}\,\mu^{\,k-1}\,N^{1-\delta}. \tagNEW$$

Since $\mu\le1$ this strengthens Theorem 3 rather than qualifying it: the per-tier penalty is
$C\mu$, not $C$. Section 4.3 measures $\mu$.""")

# ---------- Section 4.3
NEW43 = r"""
### 4.3 The briefing loss

$\mu$ is a property of the handoff, not of the summary, so it needs a corpus of multi-agent
traces with labelled coordination failures. MAST-Data [2] is one: 1,642 traces from seven
frameworks, eight benchmarks and five models, each carrying binary annotations for fourteen
failure modes, released under CC-BY-4.0. Category 2 of that taxonomy, *inter-agent
misalignment*, is the authors' own grouping for a delegation that goes off-target, so we take
the whole category rather than picking modes from it. It fires in 53.3% of traces; category 1
fires in 58.1%, category 3 in 55.2%, and 75.3% of traces carry at least one mode.

MAST annotates per trace, and $\mu$ is per brief. Converting between them requires the number
of agent-to-agent handoffs in each trajectory, which means parsing seven log formats. Two of
our first counters were wrong in ways that would have dominated the answer: MetaGPT came out
at a median of one handoff because the pattern matched only the opening human message, and
AG2 at zero. Left uncorrected, MetaGPT's 63% failure rate over $h=1$ would have forced
$\mu=0.37$. With corrected counters, the usable sample is 1,015 traces:

**Table 4.** Handoff structure and misalignment rate by framework.

| framework | traces | handoffs: median / p90 / max | P(category 2) |
|---|---|---|---|
| MetaGPT | 430 | 4 / 4 / 4 | 63.0% |
| ChatDev | 330 | 14 / 20 / 23 | 62.1% |
| Magentic | 195 | 17 / 39 / 41 | 60.0% |
| AppWorld | 30 | 8 / 27 / 91 | 76.7% |
| HyperAgent | 30 | 4 / 12 / 40 | 80.0% |

AG2 (597 traces) is excluded because its serialized trajectories expose no speaker
transitions in 95% of cases, and OpenManus (30) because it is a single-agent planning flow
with no agent-to-agent brief.

**The form is falsifiable, so we test it first.** Modelling misalignment as independent per
brief gives $P(\text{fires}\mid h)=1-(1-q)^{h}$, which requires the failure rate to rise with
the handoff count. Pooled, the logistic slope on $\log h$ is $+0.308\pm0.086$ ($z=3.6$).
Within framework, which removes format and task-mix differences, Magentic gives
$+1.842\pm0.269$ ($z=6.8$) and ChatDev $+1.185\pm0.730$ ($z=1.6$); the other three have
almost no variation in $h$ and are uninformative about the slope. The form survives, but on
the evidence of essentially one framework.

That same fact makes the pooled maximum-likelihood estimate unidentified. MetaGPT contributes
429 traces at a near-constant $h=4$, so its $q$ absorbs a framework baseline rather than a
per-brief rate, and the pooled fit returns $\mu=0.900$. Separating the two,

$$P(\text{fires}\mid f,h) = 1-(1-\alpha_f)(1-q)^{h}, \tagNEW$$

where $\alpha_f$ is framework $f$'s own baseline and $q$ is identified only by variation in
$h$ within a framework, gives

$$\mu = 1-q = 0.939\ [0.935, 0.960]. \tagNEW$$

The fitted baselines are 0.000 for ChatDev and Magentic — their failures are accounted for by
handoff count alone — against 0.525 for MetaGPT, 0.593 for AppWorld and 0.743 for HyperAgent,
exactly the frameworks whose $h$ does not move. Fitting the two informative frameworks on
their own gives 0.933 and 0.946, which brackets the pooled fixed-effects estimate. The
narrower mode set (task derailment and ignored input) gives $\mu=0.977$ and the wider set
(category 2 plus disobeying task and role specification) $\mu=0.944$.

About one brief in sixteen goes off-target. The per-tier yield penalty is therefore $C\mu =
0.536$ rather than $C=0.571$: two tiers keep 53.6% of what a flat agent keeps, three tiers
28.7%, four tiers 15.4%.

Two biases both push $\mu$ down, so the depth penalty here is an upper bound. A run that goes
wrong loops more and therefore logs more handoffs, which inflates $q$. And $\mu$ multiplies a
whole subtree's yield, treating a misaligned delegation as a total loss, when a misaligned
subagent usually still returns something usable.
"""
s = s.replace("\n## 5. Root Integrity and the Optimal Depth", NEW43 + "\n## 5. Root Integrity and the Optimal Depth")

# ---------- Section 6 / 7: the crossover and the revised reconciliation
s = s.replace(
r"""Solving both sides at equal spend gives a crossover at $N^\star=246$ findings (Figure 7).""",
r"""Solving both sides at equal spend, with the briefing loss of Section 4.3 included, gives a
crossover at $N^\star=403$ findings; without it, 246 (Figure 7).""")

s = s.replace(
r"""The token axis closes the gap. The share of the 7,244 sessions whose $N$ exceeds the
crossover $N^\star$ of (12) is:""",
r"""The token axis closes most of the gap. The share of the 7,244 sessions whose $N$ exceeds the
crossover $N^\star$ is, ignoring the briefing loss:""")

s = s.replace(
r"""The observed rate sits inside the range the two providers' own exponents produce. Nothing
here was fitted to it: $C$ and $\delta$ come from the research traces, $a$ from session token
bills, $v$ and $c$ from tool-call statistics.""",
r"""The observed rate sits inside the range the two providers' own exponents produce. Nothing
here was fitted to it: $C$ and $\delta$ come from the research traces, $a$ from session token
bills, $v$ and $c$ from tool-call statistics.

**The briefing loss moves the prediction the wrong way, and we report it anyway.** $\mu$
penalizes depth, so adding it pushes $N^\star$ up and the predicted share down: to 403 and
4.5% at the identified $\mu=0.939$, 294 and 5.8% at the narrow mode set, 570 and 3.3% at the
unidentified pooled estimate (Figure 8). Sweeping everything we measured — $\mu$ from 1.0 to
0.944, $a$ from 1.337 to 1.450 — gives a predicted share between 0.7% and 11.3%. The observed
7.8% lies inside that interval, but the interval is wide. The 6.9%-against-7.8% agreement in
the previous paragraph is sharper than the evidence supports, and the honest summary is that
the token axis brings a model that over-predicted delegation nine-fold into the right order of
magnitude, not that it predicts the rate.""")

# ---------- Limitations
s = s.replace(
r"""The cost model (11) prices prefill and delegation overhead. It ignores latency, output
tokens, and the possibility that a subagent misunderstands its brief — a failure mode that
the multi-agent failure literature finds dominant [2] and that would penalize depth further.""",
r"""The cost model prices prefill and delegation overhead. It ignores latency and output
tokens.

$\mu$ is identified by variation in handoff count within essentially one framework, on traces
from benchmark runs rather than production. Both of its biases point the same way — a failing
run logs more handoffs, and a misaligned delegation is treated as a total loss — so 0.939 is
a lower bound on alignment and the depth penalty it implies is an upper bound.""")

# ---------- abstract and contributions
s = s.replace(
r"""The share of
sessions above that threshold is 6.9%, against 7.8% observed, from parameters none of which
were fitted to it.""",
r"""A tier also costs alignment: on 1,015 annotated multi-agent
traces, one brief in sixteen goes off-target, so the per-tier penalty is $C\mu=0.536$ rather
than $C$. Across every parameter we measured the model says 0.7% to 11.3% of production
sessions are worth delegating, against 7.8% that do — the right order of magnitude from
parameters none of which were fitted to it, and no sharper than that.""")
s = s.replace(
r"""5. A calibrated cost axis. A flat agent's bill grows as $N^{1.39}$, not $N^2$; at equal
   spend, decomposition starts paying at 246 findings, and 6.9% of production sessions are
   that large against 7.8% that delegate (Section 6).""",
r"""5. A third constant. On 1,015 annotated multi-agent traces the probability that one
   agent-to-agent brief is understood is $\mu=0.939$ $[0.935,0.960]$, identified by a
   framework-fixed-effects fit (Section 4.3).
6. A calibrated cost axis. A flat agent's bill grows as $N^{1.39}$, not $N^2$; at equal
   spend, decomposition starts paying at 403 findings (Section 6).""")
s = s.replace(
r"""6. A negative empirical result. Production agent systems do not adapt their topology to""",
r"""7. A negative empirical result. Production agent systems do not adapt their topology to""")

# ---------- conclusion
s = s.replace(
r"""Depth is also cheaper: a production flat agent's bill grows as $N^{1.39}$, and at
equal spend two tiers overtake flat at 246 findings. Of 7,244 production sessions, 6.9% are
that large and 7.8% delegate — a match from parameters none of which were fitted to it. The""",
r"""Depth is also cheaper: a production flat agent's bill grows as $N^{1.39}$, and at
equal spend two tiers overtake flat at 403 findings once the briefing loss is charged. Across
every parameter we measured the model puts 0.7% to 11.3% of production sessions above that
threshold, against 7.8% that delegate: the right order of magnitude, and no sharper. The""")

# ---------- reproducibility
s = s.replace("python3 code/cost2.py         # Section 6, the calibrated token axis",
              "python3 code/cost2.py         # Section 6, the calibrated token axis\n"
              "python3 code/briefing.py      # Section 4.3, the briefing loss from MAST")
s = s.replace("python3 code/fig7.py          # Figure 7",
              "python3 code/fig7.py          # Figure 7\npython3 code/fig8.py          # Figure 8")

# ---------- renumber every equation tag in order of appearance
n = [0]
def bump(m):
    n[0] += 1
    return r"\tag{%d}" % n[0]
s = re.sub(r"\\tag\{\d+\}|\\tagNEW", bump, s)
open(p, 'w').write(s)
print("equation tags:", re.findall(r'\\tag\{(\d+)\}', s))
print("sections:", [x.strip() for x in re.findall(r'^#{2,3} .*$', s, re.M)])
print("words:", len(s.split()))


==> anc/code/oneoff/fix_drift.py <==
"""Repair six places where paper.md drifted out of step with its own results.
Run before generating the LaTeX so both share one source of truth."""
import os, re
os.chdir('/Users/rong/PAPER/decomposition-yield')
p = 'paper.md'
s = open(p).read()
before = s

# 1. stale equation reference: root integrity is (11), not (7)
s = s.replace("and the standard explanation is the same one as (7): only the stem",
              "and the standard explanation is the same one as (11): only the stem")

# 2. the contribution list lost two items when Sections 4.3 and 6 were inserted
s = s.replace(
"""5. A negative empirical result. Production agent systems do not adapt their topology to
   load. Delegation is decided in the first rounds of a session and is, if anything, less
   likely as the context fills (Section 7).""",
"""5. A third constant. On 1,012 annotated multi-agent traces the probability that one
   agent-to-agent brief is understood is $\\mu=0.939$ $[0.935,0.960]$, identified by a
   framework-fixed-effects fit that separates it from each framework's own baseline
   (Section 4.3). The per-tier penalty is then $C\\mu=0.536$.
6. A calibrated cost axis. A production flat agent's token bill grows as $N^{1.39}$, not the
   $N^{2}$ an append-only context predicts; at equal spend two tiers overtake flat at 403
   findings (Section 6).
7. A negative empirical result. Production agent systems do not adapt their topology to
   load. Delegation is decided in the first rounds of a session and is, if anything, less
   likely as the context fills (Section 7).""")

# 3. contribution 3 promised a law that Section 4.3 then amends
s = s.replace(
"""   $C=0.571$ $[0.527,0.615]$ read directly at $b=1$ (Section 4). The law is then fully
   specified: $Y=0.55^{k}N^{0.66}$.""",
"""   $C=0.571$ $[0.527,0.615]$ read directly at $b=1$ (Section 4), giving
   $Y=C^{k}N^{0.66}$.""")

# 4. the abstract quoted the crossover before the briefing loss was charged
s = s.replace(
"""context predicts — and at equal spend two tiers overtake flat at 246 findings. A tier also costs alignment: on 1,012 annotated multi-agent
traces, one brief in sixteen goes off-target, so the per-tier penalty is $C\\mu=0.536$ rather
than $C$.""",
"""context predicts. A tier also costs alignment: on 1,012 annotated multi-agent traces one
brief in sixteen goes off-target, so the per-tier penalty is $C\\mu=0.536$ rather than $C$,
and at equal spend two tiers overtake flat at 403 findings.""")

# 5. the conclusion priced a tier at C, not at C*mu
s = s.replace(
"""$Y=0.55^{k}N^{0.66}$, which prices one tier of hierarchy at 45% of the findings. Neither
constant is a property of the tree; both are properties of the agent.""",
"""$Y=C^{k}\\mu^{k-1}N^{0.66}$. With the briefing loss of Section 4.3 charged, one tier of
hierarchy costs 46.4% of the findings. None of the three constants is a property of the
tree; all three are properties of the agent.""")

# 6. Section 4.2 quotes the pre-mu figures; say so rather than leave two sets standing
s = s.replace(
"""Every variant
rejects $C\\ge1$. Taking $C\\approx0.55$, a two-tier system keeps 55% of the findings a flat
agent keeps, three tiers 30%, four tiers 17%.""",
"""Every variant
rejects $C\\ge1$. Charging summarization alone, a two-tier system keeps 57.1% of the findings
a flat agent keeps, three tiers 32.6% and four tiers 18.6%; Section 4.3 adds the second
per-tier cost and revises these downward.""")

# 7. reproducibility block: two scripts missing, one mislabelled, corpus count stale
s = s.replace(
"""Every number in this paper is produced by a script in `code/`, on a laptop CPU, from two
corpora released with [11] and already public. No model was queried and no GPU was used.""",
"""Every number in this paper is produced by a script in `code/`, on a laptop CPU, from three
public corpora: the two released with [11] and MAST-Data [2], which `get_data.sh` fetches.
No model was queried and no GPU was used. `audit.py` re-derives every numeric assertion in
this paper from the data and reports a pass or fail for each.""")
s = s.replace(
"""python3 code/production.py    # Section 7 production parameters
python3 code/revealed.py      # the two biased regressions, and the inversion
python3 code/hazard.py        # the identified hazard model
python3 code/figures.py       # Figures 1-5
python3 code/fig6.py          # Figure 4
python3 code/fig7.py          # Figure 7
python3 code/fig8.py          # Figure 8
python3 code/verify_refs.py   # checks every arXiv citation against the arXiv API""",
"""python3 code/briefing.py      # Equations (9)-(10), Table 4, the briefing loss
python3 code/production.py    # Section 7 production parameters
python3 code/revealed.py      # the two biased regressions, and the inversion
python3 code/hazard.py        # the identified hazard model
python3 code/cost2.py         # Section 6, the calibrated token axis
python3 code/figures.py       # Figures 1, 2, 3, 5, 6
python3 code/fig6.py          # Figure 4
python3 code/fig7.py          # Figure 7
python3 code/fig8.py          # Figure 8
python3 code/audit.py         # re-derives every number asserted above
python3 code/verify_refs.py   # checks every arXiv citation against the arXiv API""")

# 8. "two corpora" in the introduction
s = s.replace("Everything runs on a laptop CPU against two corpora that were already public.",
              "Everything runs on a laptop CPU against three corpora that were already public.")

# 9. Section 4 opening still says the traces were released with [11] only
s = s.replace("released with an earlier study of context cost\n[11]. The agent searches",
              "released with an earlier study of context cost [11].\nThe agent searches")

open(p, 'w').write(s)
print("changed:", s != before)
for tag, probe in (("stale eq ref", "same one as (11)"),
                   ("contribution 7", "7. A negative empirical result"),
                   ("abstract crossover", "overtake flat at 403 findings"),
                   ("conclusion price", "costs 46.4% of the findings"),
                   ("repro briefing.py", "code/briefing.py"),
                   ("repro cost2.py", "code/cost2.py"),
                   ("repro audit.py", "code/audit.py"),
                   ("three corpora", "three corpora that were already public")):
    print(f"  {'ok  ' if probe in s else 'MISS'} {tag}")
print("contributions:", re.findall(r'^(\d)\. ', s, re.M)[:9])


==> anc/code/oneoff/fix_leads.py <==
"""Turn sentence-shaped bold paragraph leads into noun phrases, moving the sentence
they carried into the body text so nothing is lost."""
import os
os.chdir('/Users/rong/PAPER/decomposition-yield')
p = 'paper.md'
s = open(p).read()
before = s

R = [
("**Theorem 3 has an escape hatch, and it is the design rule.** Equation (3) assumed a power\nlaw. In general, comparing",
 "**The design rule.** Theorem 3 has an escape hatch. Equation (3) assumed a power law. In\ngeneral, comparing"),

("**The form is falsifiable, so we test it first.** Modelling misalignment as independent per\nbrief gives",
 "**Falsification test.** The functional form is falsifiable, so we test it before using it.\nModelling misalignment as independent per brief gives"),

("**The textbook argument is wrong, and the corpus says so.** A flat agent's context is\nappend-only,",
 "**The measured cost exponent.** The textbook argument is wrong, and the corpus says so. A\nflat agent's context is append-only,"),

("**The briefing loss moves the prediction the wrong way, and we report it anyway.** $\\mu$\npenalizes depth,",
 "**Effect of the briefing loss.** It moves the prediction the wrong way, and we report it\nanyway. $\\mu$ penalizes depth,"),

("**Where that leaves the integrity term.** With the token axis carrying the explanation there",
 "**The integrity term.** With the token axis carrying the explanation there"),

("**Rates are not mechanisms.** That production delegates at about the rate the token axis\nrecommends is not evidence",
 "**Rates and mechanisms.** That production delegates at about the rate the token axis\nrecommends is not evidence"),
]
missed = []
for a, b in R:
    if a in s:
        s = s.replace(a, b)
    else:
        missed.append(a.split('**')[1])
open(p, 'w').write(s)
print("changed:", s != before)
print("not found:", missed if missed else "none")
import re
print("\nremaining bold paragraph leads:")
for m in re.findall(r'^\*\*([^*]{3,70})\*\*', s, re.M):
    shape = "noun" if not m.rstrip('.').endswith(('s', 'it', 'so', 'anyway')) or ' ' not in m else "check"
    print(f"   {m}")


==> anc/code/oneoff/polish_figs.py <==
"""Typographic pass over the figures for the typeset paper.

Three classes of defect, all visible in the compiled PDF:
  - single-panel figures carry an in-figure title that the caption repeats;
  - Figure 5's legend sits on top of its own curves;
  - Figures 6 and 7 place annotations directly over lines and bars.
"""
import os
os.chdir('/Users/rong/PAPER/decomposition-yield')

f = open('code/figures.py').read()
g = open('code/fig7.py').read()

# --- single-panel titles: the caption says it, the figure need not ---------
f = f.replace("ax.set_title('Carry-forward on 600 production research traces')", "")
f = f.replace("ax.set_title('Crowding destroys access, not question difficulty')", "")
f = f.replace("ax.set_title(r'$b^*$: where the ray from the origin is tangent')", "")
g = g.replace("ax.set_title('Where decomposition starts paying')", "")

# --- Figure 5: one shared legend below the panels, no suptitle -------------
f = f.replace("axes[1].legend(frameon=False,loc='center right')",
              "h,l = axes[1].get_legend_handles_labels()\n"
              "fig.legend(h, l, frameon=False, ncol=5, loc='lower center',\n"
              "           bbox_to_anchor=(0.5, -0.035), columnspacing=1.6, handlelength=2.0)")
f = f.replace("fig.suptitle(r'Yield falls as $C^k$, integrity rises as "
              r"$(1-\varepsilon)^{N^{1/k}}$',y=1.0,fontsize=9.5)",
              "fig.subplots_adjust(bottom=0.30)")
f = f.replace("save(fig,'fig5_tradeoff')",
              "fig.tight_layout(rect=(0, 0.10, 1, 1))\nsave(fig,'fig5_tradeoff')")

# --- Figure 6: lift the annotations off the line and give them a ground ----
BOX = "dict(boxstyle='round,pad=0.18',fc='white',ec='none',alpha=0.82)"
f = f.replace(r"ax.text(1.3e1,EPS*1.12,r'measured $\varepsilon=4.6\%$',color=ALT,fontsize=8)",
              r"ax.text(1.25e1,EPS*1.35,r'measured $\varepsilon=4.6\%$',color=ALT,fontsize=8,"
              "va='bottom',bbox=" + BOX + ")")
f = f.replace("ax.text(27,0.0023,'median\\nsession',fontsize=7.5); ax.text(1450,0.0023,'p99',fontsize=7.5)",
              "ax.text(29,0.0029,'median\\nsession',fontsize=7.5,va='bottom',bbox=" + BOX + ")\n"
              "ax.text(1550,0.0029,'p99',fontsize=7.5,va='bottom',bbox=" + BOX + ")")

# --- Figure 7: the annotation must read over the histogram -----------------
g = g.replace("ax2.text(0.97,0.60,'predicted share above $N^*$:\\n3.9% / 6.9% / 11.3%\\nobserved: 7.8%',\n"
              "         transform=ax2.transAxes,ha='right',va='top',fontsize=7.8)",
              "ax2.text(0.97,0.62,'predicted share above $N^*$:\\n3.9% / 6.9% / 11.3%\\nobserved: 7.8%',\n"
              "         transform=ax2.transAxes,ha='right',va='top',fontsize=7.8,\n"
              "         bbox=" + BOX + ")")
g = g.replace("ax2.text(math.log10(246)+0.06, ax2.get_ylim()[1]*0.82, '$N^*$', color=ACC, fontsize=9)",
              "ax2.text(math.log10(246)+0.05, ax2.get_ylim()[1]*0.90, '$N^*$', color=ACC, fontsize=9,\n"
              "         ha='left', va='top', bbox=" + BOX + ")")

open('code/figures.py','w').write(f)
open('code/fig7.py','w').write(g)
print("patched figures.py and fig7.py")


==> anc/code/oneoff/renumber.py <==
"""One-off: fix stale cross-references and renumber figures into order of first
reference, so the paper reads in conventional order."""
import re, os, shutil
os.chdir('/Users/rong/PAPER/decomposition-yield')
p = 'paper.md'
s = open(p).read()

# 1. stale section cross-references left by the insertion of Section 6
s = s.replace("likely as the context fills (Section 6).",
              "likely as the context fills (Section 7).")
s = s.replace("The hazard result is subject to frailty bias, as noted in Section 6.",
              "The hazard result is subject to frailty bias, as noted in Section 7.")
s = s.replace("python3 code/production.py    # Section 6 production parameters",
              "python3 code/production.py    # Section 7 production parameters")

# 2. the k* map callout was lost when Section 5 was edited; put it back
if "maps $k^\\star$ over" not in s:
    s = s.replace("Two properties of $k^\\star$ matter more than its exact value.",
                  "Figure 4 maps $k^\\star$ over $(N,\\varepsilon)$ with the production "
                  "sessions marked. Two\nproperties of $k^\\star$ matter more than its "
                  "exact value.")

# 3. renumber figures into order of first reference
MAP = {5: 1, 1: 2, 2: 3, 6: 4, 3: 5, 4: 6, 7: 7}
s = re.sub(r'Figure (\d)', lambda m: 'Figure @@%d@@' % MAP[int(m.group(1))], s)
s = s.replace('@@', '')
open(p, 'w').write(s)

REN = {'fig5_design_rule': 'fig1_design_rule',
       'fig1_carry_forward': 'fig2_carry_forward',
       'fig2_crowding': 'fig3_crowding',
       'fig6_per_level_constant': 'fig4_per_level_constant',
       'fig3_tradeoff': 'fig5_tradeoff',
       'fig4_kstar': 'fig6_kstar'}
staged = {}
for old, new in REN.items():
    for ext in ('pdf', 'png'):
        a = 'figures/%s.%s' % (old, ext)
        if os.path.exists(a):
            t = 'figures/__staged_%s.%s' % (new, ext)
            shutil.move(a, t)
            staged[t] = 'figures/%s.%s' % (new, ext)
for t, n in staged.items():
    shutil.move(t, n)
for f in ('code/figures.py', 'code/fig6.py', 'code/fig7.py'):
    c = open(f).read()
    for old, new in REN.items():
        c = c.replace(old, new)
    open(f, 'w').write(c)

print("figures:", sorted(os.listdir('figures')))
print("figure refs in order of appearance:", re.findall(r'Figure (\d)', s))
print("section refs:", sorted(set(re.findall(r'Section (\d+)', s))))


==> anc/code/production.py <==
"""E5. Does the derived optimum match what production agent systems actually do?"""
import duckdb, math
import numpy as np
con=duckdb.connect('/Users/rong/PAPER/evict-early-or-never/data/syfi_coding_trace.duckdb', read_only=True)

print("=== N: findings a single session's root context must absorb ===")
q=con.sql("""
 with s as (select r.session_id, r.provider, count(*) n_tool
            from tool_calls t join rounds r using(round_pk) group by 1,2)
 select provider, count(*) sessions, round(avg(n_tool),1) mean_N, median(n_tool) med_N,
        quantile_cont(n_tool,0.9) p90, quantile_cont(n_tool,0.99) p99, max(n_tool) mx
 from s group by 1""").df()
print(q.to_string())
Ns=con.sql("""with s as (select r.session_id, count(*) n from tool_calls t join rounds r using(round_pk) group by 1)
              select n from s""").df()['n'].values

EPS=0.046           # measured production tool-call error rate
DELTA=0.341         # measured crowding exponent (USED outcome)
def Jk(k,N,C,delta,eps): return k*math.log(C)+(1-delta)*math.log(N)+(N**(1.0/k))*math.log(1-eps)
def kstar(N,C=0.5,delta=DELTA,eps=EPS,kmax=20): return max(range(1,kmax+1),key=lambda k:Jk(k,N,C,delta,eps))

print(f"\n=== predicted tiers k* at the measured eps={EPS}, delta={DELTA} ===")
print("      N (tool calls in a session)   k*(C=0.35)  k*(C=0.5)  k*(C=0.7)")
for N in (10,25,50,100,250,500,1000,5000):
    print(f"        {N:6d}                        {kstar(N,0.35)}          {kstar(N,0.5)}          {kstar(N,0.7)}")
print(f"\n      at the MEDIAN production session (N={int(np.median(Ns))}):  k* = {kstar(int(np.median(Ns)))}")
print(f"      at the p99   production session (N={int(np.percentile(Ns,99))}):  k* = {kstar(int(np.percentile(Ns,99)))}")
print(f"      share of sessions whose k* is 1 or 2: "
      f"{100*np.mean([kstar(max(int(n),2))<=2 for n in Ns]):.1f}%")

print("\n=== what production actually does ===")
print(con.sql("""
 with sp as (select r.session_id, count(*) k from tool_calls t join rounds r using(round_pk)
             where t.tool_name in ('Agent','spawn_agent') group by 1),
      allس as (select count(distinct session_id) n from rounds)
 select (select n from allس) total_sessions,
        (select count(*) from sp) sessions_with_subagents,
        round(100.0*(select count(*) from sp)/(select n from allس),1) pct""").df().to_string())
print(con.sql("""
 with s as (select round_pk, count(*) k from tool_calls
            where tool_name in ('Agent','spawn_agent') group by 1)
 select k as parallel_fanout, count(*) rounds,
        round(100.0*count(*)/sum(count(*)) over (),1) pct
 from s group by 1 order by k""").df().head(8).to_string())
print("\n  mean parallel fan-out:", con.sql("""
 with s as (select round_pk, count(*) k from tool_calls where tool_name in ('Agent','spawn_agent') group by 1)
 select round(avg(k),2) from s""").fetchone()[0])

print("\n=== nesting depth actually observed ===")
print("  (a subagent that itself spawns would appear as spawn inside a spawned session;")
print("   the corpus records one level of Agent/spawn_agent calls and no deeper nesting)")
np.save('/Users/rong/PAPER/decomposition-yield/data/session_N.npy', Ns)


==> anc/code/revealed.py <==
"""E6.  Two things the aggregate comparison hides.
(a) DIRECT TEST: theory says k* rises with N.  Does P(session delegates) rise with N?
(b) INVERSION: C is the one parameter the research traces cannot identify.
    Estimate it from revealed topology instead."""
import duckdb, math
import numpy as np
con=duckdb.connect('/Users/rong/PAPER/evict-early-or-never/data/syfi_coding_trace.duckdb', read_only=True)
df=con.sql("""
 with t as (select r.session_id, r.provider, count(*) n_tool,
              sum(case when t.tool_name in ('Agent','spawn_agent') then 1 else 0 end) n_spawn
            from tool_calls t join rounds r using(round_pk) group by 1,2)
 select provider, n_tool, n_spawn from t""").df()
N=df['n_tool'].values.astype(float); S=(df['n_spawn'].values>0).astype(float)
prov=df['provider'].values
print(f"sessions {len(N)}   delegating {S.mean()*100:.1f}%")

print("\n(a) DOES DELEGATION RISE WITH TASK SIZE?")
print("   N bin        sessions   delegate     mean N")
edges=[1,5,10,20,40,80,160,320,640,10**9]
xs=[];ys=[];ns=[]
for lo,hi in zip(edges[:-1],edges[1:]):
    s=(N>=lo)&(N<hi)
    if s.sum()<30: continue
    xs.append(N[s].mean()); ys.append(S[s].mean()); ns.append(s.sum())
    print(f"   [{lo:4d},{hi if hi<10**9 else 'inf'!s:>5})   {s.sum():7d}    {100*S[s].mean():6.2f}%    {N[s].mean():8.1f}")
# logistic slope on log N, cluster-free (sessions are independent units)
x=np.log(N); y=S
w=np.zeros(2)
for _ in range(300):
    z=w[0]+w[1]*x; p=1/(1+np.exp(-z)); g=np.array([(y-p).sum(), ((y-p)*x).sum()])
    W=p*(1-p); H=np.array([[W.sum(),(W*x).sum()],[(W*x).sum(),(W*x*x).sum()]])
    w=w+np.linalg.solve(H+1e-9*np.eye(2), g)
z=w[0]+w[1]*x; p=1/(1+np.exp(-z)); W=p*(1-p)
H=np.array([[W.sum(),(W*x).sum()],[(W*x).sum(),(W*x*x).sum()]])
se=math.sqrt(np.linalg.inv(H)[1,1])
print(f"   logistic on log N:  slope = {w[1]:.3f} +/- {se:.3f}   z = {w[1]/se:.1f}")
print(f"   odds of delegating multiply by {math.exp(w[1]*math.log(2)):.2f} per DOUBLING of N")
for pr in ('claude','codex'):
    s=prov==pr; xx=np.log(N[s]); yy=S[s]; ww=np.zeros(2)
    for _ in range(300):
        zz=ww[0]+ww[1]*xx; pp=1/(1+np.exp(-zz))
        WW=pp*(1-pp); HH=np.array([[WW.sum(),(WW*xx).sum()],[(WW*xx).sum(),(WW*xx*xx).sum()]])
        ww=ww+np.linalg.solve(HH+1e-9*np.eye(2), np.array([(yy-pp).sum(),((yy-pp)*xx).sum()]))
    zz=ww[0]+ww[1]*xx; pp=1/(1+np.exp(-zz)); WW=pp*(1-pp)
    HH=np.array([[WW.sum(),(WW*xx).sum()],[(WW*xx).sum(),(WW*xx*xx).sum()]])
    print(f"     {pr:7s} n={s.sum():5d}  slope = {ww[1]:.3f} +/- {math.sqrt(np.linalg.inv(HH)[1,1]):.3f}")

print("\n(b) INVERTING THE OBSERVED TOPOLOGY FOR C")
DELTA=0.341; EPS=0.046
def kstar(n,C,kmax=12):
    n=max(n,2.0)
    return max(range(1,kmax+1),key=lambda k:k*math.log(C)+(1-DELTA)*math.log(n)+(n**(1.0/k))*math.log(1-EPS))
obs=S.mean()
print(f"   observed share of sessions that delegate: {100*obs:.1f}%")
print("       C      predicted share with k* >= 2")
best=None
for C in (0.05,0.1,0.15,0.2,0.25,0.3,0.35,0.446,0.5,0.6,0.7,0.9):
    pred=np.mean([kstar(n,C)>=2 for n in N])
    print(f"    {C:6.3f}          {100*pred:6.1f}%")
    if best is None or abs(pred-obs)<abs(best[1]-obs): best=(C,pred)
lo,hi=0.01,0.99
for _ in range(60):
    mid=(lo+hi)/2
    if np.mean([kstar(n,mid)>=2 for n in N])<obs: lo=mid
    else: hi=mid
print(f"\n   C implied by the observed delegation rate: C = {(lo+hi)/2:.3f}")
print(f"   i.e. production behaves as if one summarisation hop keeps ~{100*(lo+hi)/2:.0f}% of what it is given.")
print(f"   Independent upper bound from context-collapse compression: 15.2% of tokens (median).")

print("\n(c) THE OVER-PREDICTION, DIAGNOSED")
print("   eps=4.6% is the rate at which a tool call RETURNS AN ERROR.  A returned")
print("   error is visible: the agent sees it and retries.  What the integrity term")
print("   needs is the rate of SILENT contamination - a wrong fact that enters the")
print("   persistent context unchallenged.  4.6% is an upper bound on that, not an")
print("   estimate of it.  So invert for eps instead, holding C fixed.")
def kstar_e(n,C,eps,kmax=12):
    n=max(n,2.0)
    return max(range(1,kmax+1),key=lambda k:k*math.log(C)+(1-DELTA)*math.log(n)+(n**(1.0/k))*math.log(1-eps))
print("\n        C      implied silent-contamination rate eps")
for C in (0.15,0.25,0.35,0.446,0.5,0.6,0.7):
    lo,hi=1e-6,0.5
    for _ in range(60):
        mid=math.sqrt(lo*hi)
        if np.mean([kstar_e(n,C,mid)>=2 for n in N])<obs: lo=mid
        else: hi=mid
    e=math.sqrt(lo*hi)
    print(f"     {C:6.3f}          {100*e:7.3f}%      ({4.6/(100*e):5.1f}x below the visible tool-error rate)")
print("\n   Reading: production topology is consistent with silent contamination")
print("   roughly one order of magnitude rarer than visible tool failure.")
print("   This is a PREDICTION the model makes about a quantity nobody has measured,")
print("   not a fitted parameter: the only free knob is C, and eps moves little across it.")

print("\n(d) SENSITIVITY: does the N-slope survive controls?")
print("   the delegation-vs-N relation is the load-bearing empirical claim, so:")
for nm,sel in (("all",slice(None)),):
    pass
big=N>=40
print(f"   restricting to sessions with N>=40 (removes the short-session mass):")
x2=np.log(N[big]); y2=S[big]; w2=np.zeros(2)
for _ in range(300):
    z2=w2[0]+w2[1]*x2; p2=1/(1+np.exp(-z2)); W2=p2*(1-p2)
    H2=np.array([[W2.sum(),(W2*x2).sum()],[(W2*x2).sum(),(W2*x2*x2).sum()]])
    w2=w2+np.linalg.solve(H2+1e-9*np.eye(2), np.array([(y2-p2).sum(),((y2-p2)*x2).sum()]))
z2=w2[0]+w2[1]*x2; p2=1/(1+np.exp(-z2)); W2=p2*(1-p2)
H2=np.array([[W2.sum(),(W2*x2).sum()],[(W2*x2).sum(),(W2*x2*x2).sum()]])
print(f"      n={big.sum()}  slope = {w2[1]:.3f} +/- {math.sqrt(np.linalg.inv(H2)[1,1]):.3f}  "
      f"z = {w2[1]/math.sqrt(np.linalg.inv(H2)[1,1]):.1f}")
print("   CONFOUND TO STATE: a session that delegates also RECORDS the subagent's")
print("   tool calls, inflating its own N.  Recount N excluding everything after the")
print("   first spawn:")
df2=con.sql("""
 with first as (select r.session_id, min(r.round_index) ri from tool_calls t join rounds r using(round_pk)
                where t.tool_name in ('Agent','spawn_agent') group by 1),
      cnt as (select r.session_id, count(*) n_before
              from tool_calls t join rounds r using(round_pk)
              left join first f on f.session_id=r.session_id
              where f.ri is null or r.round_index <= f.ri group by 1),
      spw as (select r.session_id, count(*) k from tool_calls t join rounds r using(round_pk)
              where t.tool_name in ('Agent','spawn_agent') group by 1)
 select c.session_id, c.n_before, coalesce(s.k,0) k from cnt c left join spw s using(session_id)""").df()
Nb=df2['n_before'].values.astype(float); Sb=(df2['k'].values>0).astype(float)
xb=np.log(np.maximum(Nb,1)); wb=np.zeros(2)
for _ in range(300):
    zb=wb[0]+wb[1]*xb; pb=1/(1+np.exp(-zb)); Wb=pb*(1-pb)
    Hb=np.array([[Wb.sum(),(Wb*xb).sum()],[(Wb*xb).sum(),(Wb*xb*xb).sum()]])
    wb=wb+np.linalg.solve(Hb+1e-9*np.eye(2), np.array([(Sb-pb).sum(),((Sb-pb)*xb).sum()]))
zb=wb[0]+wb[1]*xb; pb=1/(1+np.exp(-zb)); Wb=pb*(1-pb)
Hb=np.array([[Wb.sum(),(Wb*xb).sum()],[(Wb*xb).sum(),(Wb*xb*xb).sum()]])
seb=math.sqrt(np.linalg.inv(Hb)[1,1])
print(f"      N counted only up to the first spawn: n={len(Nb)}  slope = {wb[1]:.3f} +/- {seb:.3f}  z = {wb[1]/seb:.1f}")
print(f"      odds multiply by {math.exp(wb[1]*math.log(2)):.2f} per doubling  (was 1.57 uncorrected)")


==> anc/code/theory.py <==
"""
The two-sided law.

YIELD.     Uniform tree, fan-out b, depth k, N = b^k findings.
           Y = rho(b)^k where rho(b) = b*r(b).
           If r(b) = C b^-delta then  Y = C^k * N^(1-delta).
           => the task-size term N^(1-delta) is ARCHITECTURE-FREE and the whole
              effect of architecture is the factor C per level, with C = rho(1) <= 1.
           => decomposition can never raise yield.  (Theorem 2)

ROOT INTEGRITY.  Only the root context persists (it cannot cheaply forget:
           removing an item costs the tokens behind it).  A flat root absorbs all
           N findings; a depth-k root absorbs only b = N^(1/k) summaries.
           P(root uncorrupted) = (1-eps)^(N^(1/k)).

COMBINED.  maximise  J(k) = k lnC + (1-delta) lnN + N^(1/k) ln(1-eps)
           first-order condition:   eps * N^(1/k) * lnN / k^2 = ln(1/C)
"""
import math
import numpy as np

# ---------- verification of the factorisation, including irregular trees ----------
def yield_tree(T, r):
    if T == 0: return 1.0
    b = len(T); return r(b)*sum(yield_tree(c, r) for c in T)
def uni(b,k):
    T=0
    for _ in range(k): T=tuple([T]*b)
    return T
print("V1  Y = C^k N^(1-delta) for uniform trees")
worst=0
for C in (0.3,0.5,0.8,1.0,1.2):
    for delta in (0.1,0.34,0.6,1.0):
        for b in (2,3,5,8):
            for k in (1,2,3,4,5):
                r=lambda bb: C*bb**(-delta)
                N=b**k
                lhs=yield_tree(uni(b,k), r); rhs=(C**k)*N**(1-delta)
                worst=max(worst, abs(lhs-rhs)/max(lhs,1e-15))
print(f"    worst relative error over 400 cases: {worst:.2e}   {'PASS' if worst<1e-10 else 'FAIL'}")

print("V2  flat (k=1) maximises yield whenever C <= 1, strictly when C < 1")
bad=[]
for C in (0.2,0.446,0.512,0.9,1.0):
    for delta in (0.2,0.34,0.4,0.66,0.9):
        N=4096
        ys={}
        for k in (1,2,3,4,6,12):
            b=N**(1/k)
            ys[k]=(C**k)*N**(1-delta)
        best=max(ys,key=ys.get)
        if not (best==1 or (C==1.0 and abs(ys[best]-ys[1])<1e-12)): bad.append((C,delta,best))
print(f"    counterexamples: {bad if bad else 'none'}   {'PASS' if not bad else 'FAIL'}")

print("V3  the tangency rule: b* = argmax ln rho(b)/ln b")
def bstar(rho, bmax=400):
    """argmax of beta(b)=ln rho(b)/ln b, TIES BROKEN TOWARD THE LARGEST b
    (same yield, fewer tiers, fewer nodes, fewer error-injection sites)."""
    sc=[(math.log(max(rho(b),1e-300))/math.log(b), b) for b in range(2,bmax+1)]
    m=max(s for s,_ in sc)
    return max(b for s,b in sc if s>m-1e-12)
for nm,rho,expect in (("pure power law C=0.5,d=0.34", lambda b: 0.5*b**0.66, "largest b (flat)"),
                      ("pure power law C=1.5,d=0.34", lambda b: 1.5*b**0.66, "smallest b"),
                      ("lossless plateau to 8 then power", lambda b: b if b<=8 else 8*(b/8)**0.66, "b = 8, end of plateau"),
                      ("lossless plateau to 25 then power",lambda b: b if b<=25 else 25*(b/25)**0.66,"b = 25")):
    print(f"    {nm:38s} -> b* = {bstar(rho):3d}   (expected: {expect})")

# ---------- the combined optimum ----------
def Jk(k,N,C,delta,eps):
    return k*math.log(C) + (1-delta)*math.log(N) + (N**(1.0/k))*math.log(1-eps)
def kstar(N,C,delta,eps,kmax=25):
    return max(range(1,kmax+1), key=lambda k: Jk(k,N,C,delta,eps))

print("\nV4  optimal number of TIERS k*  (C=0.5, delta=0.34)")
print("        eps \\ N      10^2   10^3   10^4   10^5   10^6   10^8")
for eps in (0.002,0.005,0.01,0.02,0.05,0.10,0.20):
    row=f"      {eps:6.3f}    "
    for N in (10**2,10**3,10**4,10**5,10**6,10**8):
        row+=f"{kstar(N,0.5,0.34,eps):5d}  "
    print(row)

print("\nV5  robustness of k* to C   (eps = 0.02, delta = 0.34)")
print("          C \\ N      10^2   10^3   10^4   10^5   10^6   10^8")
for C in (0.2,0.35,0.446,0.512,0.7,0.9,0.98):
    row=f"      {C:6.3f}    "
    for N in (10**2,10**3,10**4,10**5,10**6,10**8):
        row+=f"{kstar(N,C,0.34,0.02):5d}  "
    print(row)

print("\nV6  first-order condition  eps*N^(1/k)*lnN/k^2 = ln(1/C)  vs the argmax")
ok=0; tot=0
for N in (10**2,10**3,10**4,10**5,10**6):
    for C in (0.3,0.5,0.7,0.9):
        for eps in (0.005,0.02,0.05,0.1):
            ks=kstar(N,C,0.34,eps); tot+=1
            f=lambda k: eps*(N**(1.0/k))*math.log(N)/k**2 - math.log(1/C)
            kc=1
            while kc<40 and f(kc)>0: kc+=1
            if abs(kc-ks)<=1: ok+=1
print(f"    closed-form k* agrees with the argmax within 1 tier in {ok}/{tot} cases")

print("\nV7  how fast does k* grow with task size?  (C=0.5, delta=0.34, eps=0.02)")
prev=None
for e in range(2,17,2):
    N=10**e; k=kstar(N,0.5,0.34,0.02)
    print(f"      N = 10^{e:<2d}  k* = {k}   root fan-out N^(1/k*) = {N**(1.0/k):8.1f}")


==> anc/code/verify.py <==
"""
Exact verification of the decomposition-tree yield theory.

Model
-----
A task needs N atomic facts.  They are discovered at the N leaves of a rooted
tree T.  Every internal node v takes the outputs of its b_v children and emits
one summary to its parent.  A fact arriving at v survives into v's summary
independently with probability r(b_v).

YIELD  Y(T) = expected number of the N facts present in the root's output
            = sum over leaves of  prod_{v on the leaf->root path} r(b_v).

Claims under test
-----------------
T1  Y(T) as defined equals the Monte-Carlo yield of the actual stochastic process.
T2  CONSERVATION.  If r(b) = 1/b exactly ("proportional crowding") then
        Y(T) = 1  for EVERY tree T, exactly, for every N.
T3  Writing rho(b) = b*r(b),  Y(T) = E_walk[ prod rho(b_v) ] where the
    expectation is over a uniformly-random root-to-leaf walk.
T4  For a uniform tree of fan-out b,  Y = N^beta  with beta(b) = ln rho(b)/ln b.
T5  beta > 0  <=>  rho > 1  <=>  hierarchy yield grows with task size.
T6  The optimal fan-out b* = argmax beta(b) does not depend on N.
T7  Exact DP over ALL tree shapes: is the uniform-b* tree optimal?
"""
import itertools, math, random
from functools import lru_cache
import numpy as np

rng = random.Random(20260915)
nprng = np.random.default_rng(20260915)

# ---------------------------------------------------------------- trees
def random_tree(n_leaves, max_fanout=6, rr=None):
    """Random rooted tree with exactly n_leaves leaves, irregular fan-outs.
    Returns nested tuples; a leaf is the integer 0."""
    rr = rr or rng
    if n_leaves == 1:
        return 0
    # choose a fan-out b, then a composition of n_leaves into b positive parts
    b = rr.randint(2, min(max_fanout, n_leaves))
    cuts = sorted(rr.sample(range(1, n_leaves), b - 1))
    parts = [y - x for x, y in zip([0] + cuts, cuts + [n_leaves])]
    return tuple(random_tree(p, max_fanout, rr) for p in parts)

def leaves_and_paths(T):
    """Yield (path_fanouts) for each leaf."""
    if T == 0:
        yield ()
        return
    b = len(T)
    for child in T:
        for p in leaves_and_paths(child):
            yield (b,) + p

def yield_analytic(T, r):
    return sum(math.prod(r(b) for b in path) for path in leaves_and_paths(T))

def n_leaves(T):
    return 1 if T == 0 else sum(n_leaves(c) for c in T)

# ---------------------------------------------------------------- T1
def yield_montecarlo(T, r, trials=200000):
    """Simulate the actual process: each fact independently survives each hop."""
    paths = list(leaves_and_paths(T))
    total = 0
    for path in paths:
        if not path:
            total += trials
            continue
        p = math.prod(r(b) for b in path)
        total += nprng.binomial(trials, p)
    return total / trials

def test_T1():
    worst = 0.0
    for _ in range(40):
        N = rng.randint(2, 60)
        T = random_tree(N)
        r = lambda b, a=rng.uniform(0.3, 1.0): a ** (1 + math.log(b))
        a_, m_ = yield_analytic(T, r), yield_montecarlo(T, r, 200000)
        # relative error, guarding tiny yields
        worst = max(worst, abs(a_ - m_) / max(a_, 1e-9))
    return worst

# ---------------------------------------------------------------- T2
def test_T2():
    """Proportional crowding r(b)=1/b  =>  Y == 1 for every tree."""
    worst = 0.0
    r = lambda b: 1.0 / b
    for _ in range(20000):
        N = rng.randint(1, 200)
        T = random_tree(N, max_fanout=rng.choice([2, 3, 5, 9, 17]))
        worst = max(worst, abs(yield_analytic(T, r) - 1.0))
    return worst

# ---------------------------------------------------------------- T3
def test_T3():
    """Y(T) == E over a uniform random root->leaf walk of prod rho(b_v)."""
    worst = 0.0
    for _ in range(3000):
        N = rng.randint(2, 120)
        T = random_tree(N)
        c = rng.uniform(0.2, 3.0)
        alpha = rng.uniform(0.1, 1.5)
        r = lambda b: min(1.0, c * b ** (-alpha))
        rho = lambda b: b * r(b)
        Y = yield_analytic(T, r)
        # walk expectation: prob of reaching a leaf = prod 1/b_v
        E = sum(math.prod(1.0 / b for b in path) * math.prod(rho(b) for b in path)
                for path in leaves_and_paths(T))
        worst = max(worst, abs(Y - E) / max(abs(Y), 1e-12))
    return worst

# ---------------------------------------------------------------- T4
def uniform_tree(b, k):
    T = 0
    for _ in range(k):
        T = tuple([T] * b)
    return T

def test_T4():
    worst = 0.0
    for b in (2, 3, 4, 5, 7):
        for k in range(1, 8):
            for (c, alpha) in ((1.0, 0.5), (0.9, 0.3), (2.0, 1.0), (0.6, 0.15)):
                r = lambda bb: min(1.0, c * bb ** (-alpha))
                rho = b * r(b)
                if rho <= 0:
                    continue
                beta = math.log(rho) / math.log(b)
                N = b ** k
                Y = yield_analytic(uniform_tree(b, k), r)
                worst = max(worst, abs(Y - N ** beta) / max(Y, 1e-12))
    return worst

# ---------------------------------------------------------------- T6/T7
def beta_of(b, r):
    rb = r(b)
    if rb <= 0:
        return -math.inf
    return math.log(b * rb) / math.log(b)

def best_uniform_b(r, bmax=64):
    return max(range(2, bmax + 1), key=lambda b: beta_of(b, r))

def test_T6(r, bmax=40):
    """b* should not depend on N.  Check by brute-forcing the best uniform
    tree at many N (restricted to N that are powers of the candidate b)."""
    b_star = best_uniform_b(r, bmax)
    agree = []
    for k_target in range(2, 9):
        best_b, best_val = None, -math.inf
        for b in range(2, bmax + 1):
            k = max(1, round(math.log(b ** k_target) / math.log(b)))
            N = b ** k
            if N > 10 ** 7:
                continue
            # compare per-fact survival exponent at matched N is impossible
            # (N differs), so compare Y at the SAME N by using beta directly
            val = beta_of(b, r)
            if val > best_val:
                best_b, best_val = b, val
        agree.append(best_b == b_star)
    return b_star, all(agree)

@lru_cache(maxsize=None)
def opt_yield(n, r_key):
    """Exact DP: max over ALL tree shapes with n leaves of the yield.
    r_key indexes into R_TABLE.  Returns (best_yield, best_root_fanout)."""
    r = R_TABLE[r_key]
    if n == 1:
        return (1.0, 0)
    best = (-math.inf, None)
    for b in range(2, n + 1):
        rb = r(b)
        # split n leaves into b parts; yield is additive across children,
        # each child's subtree yield scaled by r(b).
        # => maximise sum of child optimal yields, i.e. partition n into b parts
        val = rb * best_split(n, b, r_key)
        if val > best[0]:
            best = (val, b)
    return best

@lru_cache(maxsize=None)
def best_split(n, b, r_key):
    """Max over compositions of n into b positive parts of sum of opt_yield."""
    if b == 1:
        return opt_yield(n, r_key)[0]
    best = -math.inf
    for first in range(1, n - b + 2):
        v = opt_yield(first, r_key)[0] + best_split(n - first, b - 1, r_key)
        if v > best:
            best = v
    return best

R_TABLE = {}

def test_T7(r, name, Nmax=26):
    R_TABLE[name] = r
    opt_yield.cache_clear(); best_split.cache_clear()
    b_star = best_uniform_b(r, bmax=Nmax)
    rows = []
    for N in range(2, Nmax + 1):
        dp_val, root_b = opt_yield(N, name)
        # best uniform-ish tree: balanced tree with fan-out b_star
        uni = balanced_yield(N, b_star, r)
        rows.append((N, dp_val, root_b, uni, dp_val / uni if uni > 0 else float('nan')))
    return b_star, rows

def balanced_tree(n, b):
    """Balanced tree with n leaves and fan-out at most b (near-uniform)."""
    if n == 1:
        return 0
    bb = min(b, n)
    sizes = [n // bb + (1 if i < n % bb else 0) for i in range(bb)]
    return tuple(balanced_tree(s, b) for s in sizes)

def balanced_yield(n, b, r):
    return yield_analytic(balanced_tree(n, b), r)

# ---------------------------------------------------------------- run
if __name__ == "__main__":
    print("=" * 72)
    print("T1  analytic yield == Monte-Carlo yield")
    e = test_T1(); print(f"    worst relative error over 40 random trees: {e:.2e}   {'PASS' if e < 5e-3 else 'FAIL'}")

    print("T2  CONSERVATION: r(b)=1/b  =>  Y == 1 for every tree")
    e = test_T2(); print(f"    worst |Y-1| over 20,000 random irregular trees: {e:.3e}   {'PASS' if e < 1e-9 else 'FAIL'}")

    print("T3  Y == E_walk[prod rho]")
    e = test_T3(); print(f"    worst relative error over 3,000 random trees: {e:.3e}   {'PASS' if e < 1e-12 else 'FAIL'}")

    print("T4  uniform tree: Y == N^beta,  beta = ln rho(b)/ln b")
    e = test_T4(); print(f"    worst relative error: {e:.3e}   {'PASS' if e < 1e-12 else 'FAIL'}")

    print("=" * 72)
    print("T6  b* independent of N")
    for nm, r in (("cap8",  lambda b: min(1.0, 8.0 / b)),
                  ("pow.5", lambda b: min(1.0, b ** -0.5)),
                  ("pow.8", lambda b: min(1.0, 1.6 * b ** -0.8)),
                  ("exp",   lambda b: math.exp(-0.12 * b))):
        bs, ok = test_T6(r)
        print(f"    r={nm:6s}  b*={bs:3d}   stable across N: {ok}")

    print("=" * 72)
    print("T7  exact DP over ALL tree shapes vs balanced-b* tree")
    for nm, r in (("cap8",  lambda b: min(1.0, 8.0 / b)),
                  ("pow.8", lambda b: min(1.0, 1.6 * b ** -0.8)),
                  ("exp",   lambda b: math.exp(-0.12 * b))):
        bs, rows = test_T7(r, nm, Nmax=24)
        worst = min(row[4] for row in rows)
        print(f"    r={nm:6s}  b*={bs}   balanced-b* attains >= {worst*100:.3f}% of exact optimum")
        bad = [row for row in rows if row[4] < 0.9999]
        if bad:
            print(f"        N where balanced-b* is strictly suboptimal: {[(row[0], round(row[4],4)) for row in bad][:8]}")


==> anc/code/verify_pdf.py <==
"""Truthfulness check on the typeset paper.

audit.py establishes that every numeric claim in paper.md is re-derivable from the
data.  This script closes the remaining gap: that typesetting did not change, drop
or invent a number on the way from paper.md to paper.pdf.

Two directions, checked with different strictness because they carry different
risks.

  paper.md -> paper.pdf   STRICT.  Every distinct numeric token written in the
      source must appear somewhere in the rendered text.  A number that vanished
      in typesetting is a silent loss.  Counts are allowed to differ: a figure
      caption and an axis label legitimately repeat a number.

  paper.pdf -> paper.md   CLAIM-SHAPED ONLY.  A rendered PDF also contains page
      numbers, section and equation numbers, the date, and every axis tick label
      inside the embedded figures.  Those are not claims.  So this direction
      flags only tokens precise enough to be a claim --- four or more digits, or
      three or more decimal places --- and allows a token that occurs in one of
      the figure PDFs, whose numbers come from the same audited scripts.
"""
import re, subprocess, collections, sys, os, glob

os.chdir('/Users/rong/PAPER/decomposition-yield')

def text_of(pdf_path, layout=True):
    cmd = ['pdftotext'] + (['-layout'] if layout else []) + [pdf_path, '-']
    return subprocess.run(cmd, capture_output=True, text=True).stdout

md = open('paper.md').read()
pdf = text_of('paper.pdf')

def strip_md(t):
    t = t.split('## References')[0]            # bibliography years and arXiv ids
    t = re.sub(r'```.*?```', ' ', t, flags=re.S)
    t = t.replace('{,}', ',')                  # LaTeX thousands separator
    t = t.replace(',\\,', ', ')                # thin space inside intervals
    t = t.replace('\\pm', ' \u00b1 ')            # \pm0.004 must tokenise as a number
    # pdftotext flattens a superscript, so 10^{14} arrives as "1014"; emit both
    t += ' ' + ' '.join(a + b for a, b in re.findall(r'(\d+)\^\{(-?\d+)\}', t))
    return t

def strip_pdf(t):
    # the bibliography begins at the first numbered entry printed at line start;
    # matching on a title is fragile because -layout wraps it
    m = re.search(r'^\s*\[1\]\s+[A-Z]', t, re.M)
    if m:
        j = t.find('Reproducibility', m.start())
        t = t[:m.start()] + (t[j:] if j > 0 else '')
    t = re.sub(r'python3 code/\S+.*', ' ', t)  # the verbatim block
    t = re.sub(r'(?:January|February|March|April|May|June|July|August|September'
               r'|October|November|December)\s+\d{1,2},\s+\d{4}', ' ', t, count=1)
    return t

# A comma groups digits only when it separates exact thousands, so an interval
# written [5, 564] is two numbers and 4,194 is one.
NUM = re.compile(r'(?<![\w.])\d{1,3}(?:,\d{3})*(?:\.\d+)?(?![\w])'
                 r'|(?<![\w.])\d+(?:\.\d+)?(?![\w])')

def tokens(t):
    out = collections.Counter()
    for m in NUM.finditer(t):
        s = m.group(0).replace(',', '').rstrip('.')
        try:
            out['%g' % float(s)] += 1
        except ValueError:
            pass
    return out

def claim_shaped(tok):
    """Precise enough that it could only be an assertion, not page furniture."""
    if '.' in tok:
        return len(tok.split('.')[1]) >= 3
    return len(tok) >= 4

A, B = tokens(strip_md(md)), tokens(strip_pdf(pdf))
fig_tokens = collections.Counter()
for f in sorted(glob.glob('figures/*.pdf')):
    fig_tokens.update(tokens(text_of(f, layout=False)))

print("NUMERIC TOKENS")
print(f"  paper.md          {sum(A.values()):5d} tokens, {len(A):4d} distinct")
print(f"  paper.pdf         {sum(B.values()):5d} tokens, {len(B):4d} distinct")
print(f"  figure PDFs       {sum(fig_tokens.values()):5d} tokens, {len(fig_tokens):4d} distinct"
      "   (axis labels, legends, in-figure annotations)")

# ---- direction 1: strict -------------------------------------------------
lost = []
for tok in sorted(A, key=float):
    if tok in B:
        continue
    # a superscript renders as b0.601, so the lookbehind rejects it; fall back
    # to a literal search before calling it lost
    if tok in pdf or tok.replace('.', '') in pdf.replace('.', ''):
        continue
    lost.append(tok)
print("\nDIRECTION 1  every number in paper.md survives into the PDF")
if lost:
    print(f"  LOST: {len(lost)}")
    for t in lost:
        print(f"      {t}")
else:
    print("  no number written in the source is missing from the rendered paper")

# ---- direction 2: claim-shaped -------------------------------------------
invented = []
for tok in sorted(B, key=float):
    if not claim_shaped(tok):
        continue
    if tok in A or tok in fig_tokens:
        continue
    invented.append(tok)
print("\nDIRECTION 2  no claim-shaped number appears in the PDF that is not in the source")
n_claim = sum(1 for t in B if claim_shaped(t))
print(f"  claim-shaped tokens in the PDF: {n_claim}")
if invented:
    print(f"  NOT TRACEABLE TO THE SOURCE OR TO A FIGURE: {len(invented)}")
    for t in invented:
        print(f"      {t}")
else:
    print("  every one of them is either written in paper.md or drawn in a figure")

# ---- headline claims, as literal strings ---------------------------------
CLAIMS = ["0.571", "0.527", "0.615", "0.341", "0.298", "0.384", "0.939", "0.935",
          "0.960", "0.536", "1.392", "16,082", "1,012", "7,244", "743,819",
          "502,718", "98,768", "20,000", "0.969", "0.954", "0.985", "403", "246",
          "7.8", "11.3", "0.601", "4,194", "7,694", "1.450", "1.337"]
missing = [c for c in CLAIMS if c not in pdf]
print(f"\nHEADLINE CLAIMS  {len(CLAIMS)-len(missing)}/{len(CLAIMS)} present as literal text in the PDF")
for c in missing:
    print(f"      MISSING {c}")

bad = bool(lost or invented or missing)
print("\n" + ("FAIL" if bad else "PASS: the typeset paper asserts exactly the numbers its source does"))
sys.exit(1 if bad else 0)


==> anc/code/verify_refs.py <==
"""Verify every arXiv citation against the arXiv API.  No reference goes in the
paper on memory."""
import urllib.request, urllib.parse, re, sys, time
CAND = {
 "2307.03172": "Lost in the Middle: How Language Models Use Long Contexts",
 "2503.13657": "Why Do Multi-Agent LLM Systems Fail?",
 "2606.07937": "Hallucination Cascade",
 "2505.23352": "Understanding the Information Propagation Effects of Communication Topologies",
 "2512.08296": "Towards a Science of Scaling Agent Systems",
 "2408.00989": "On the Resilience of LLM-Based Multi-Agent Collaboration with Faulty Agents",
 "2308.08155": "AutoGen",
 "2308.00352": "MetaGPT",
 "2404.06654": "RULER",
}
def get(aid):
    u="http://export.arxiv.org/api/query?"+urllib.parse.urlencode({"id_list":aid,"max_results":1})
    with urllib.request.urlopen(u, timeout=30) as r: x=r.read().decode()
    t=re.search(r"<entry>.*?<title>(.*?)</title>", x, re.S)
    a=re.findall(r"<author>\s*<name>(.*?)</name>", x, re.S)
    d=re.search(r"<published>(\d{4})", x)
    if not t: return None
    return re.sub(r"\s+"," ",t.group(1)).strip(), a, (d.group(1) if d else "?")
for aid, hint in CAND.items():
    try:
        r=get(aid)
    except Exception as e:
        print(f"{aid}  FETCH FAILED {e}"); continue
    if r is None: print(f"{aid}  NOT FOUND   (hint: {hint})"); continue
    title, authors, year = r
    ok = hint.lower()[:22] in title.lower()
    print(f"{aid}  {'OK ' if ok else '?? '} {year}  {authors[0] if authors else '?'}"
          f"{' et al.' if len(authors)>1 else ''}  |  {title[:78]}")
    time.sleep(3)


==> anc/findings.md <==
# Findings log — decomposition yield

Everything here is CPU-only and costs nothing.  Data reused from the
`evict-early-or-never` project (already downloaded): 600 deep-research agent
traces (`search_agent.jsonl`) and 665,453 production Claude Code / Codex rounds
(`syfi_coding_trace.duckdb`).

## The model

A task needs N atomic findings.  They are discovered at the N leaves of a rooted
tree.  Every internal node takes its b children's outputs and emits one summary.
A finding arriving at a node with fan-out b survives into that node's summary
with probability r(b).

    YIELD  Y(T) = sum over leaves of prod_{v on path to root} r(b_v)
                = expected number of the N findings present in the final answer.

Write rho(b) = b*r(b) = expected number of items in a summary of b items.

## Verified theory (code/verify.py)

- **T2 CONSERVATION (exact).**  If r(b) = 1/b then Y(T) = 1 for EVERY tree T,
  every N, every irregular shape.  Worst |Y-1| over 20,000 random irregular
  trees: 2.4e-15.  One-line proof: prod 1/b_v is the probability a uniform
  random root-to-leaf walk ends at that leaf, and those sum to 1.
  *Under proportional crowding no architecture beats any other, ever.*
- **T3 (exact, 1.3e-15).**  Y(T) = E[prod rho(b_v)] over a uniform random
  root-to-leaf walk.
- **T4 (exact).**  Uniform tree: Y = N^beta, beta(b) = ln rho(b)/ln b.
- **T6.** argmax_b beta(b) does not depend on N.
- **T7.** Exact DP over ALL tree shapes, N <= 24: the balanced tree with the
  best fan-out attains 100.000% of the optimum.  Uniform trees are optimal.

## E1. Carry-forward exponent on 600 production research traces

b = distinct urls surfaced by web_search in a trace; u = how many of them the
agent carried forward (passed to web_extractor).  u = rho.

    u = 0.446 * b^0.601        beta = 0.601 +/- 0.034 (SE), R^2 = 0.35, n = 596
    H0 beta = 0 (conservation): z = 17.9        H0 beta = 1 (lossless): z = -11.9

Median b = 126, median u = 8.  Replication across the 5 public corpora the
traces come from: 0.633, 0.602, 0.591, 0.517, 0.390 (all SEs 0.07-0.10).

Plain reading: a research agent that surfaces 4x more sources carries forward
only 4^0.6 = 2.3x more of them.

## E2. Removing the difficulty confound

b and u are both chosen by the agent, so a hard question could inflate both.
Two within-trace identifications, neither of which can be explained that way:

**(a) Discrete choice at a single instant.**  At each extraction the agent picks
from the b urls already in context.  Share of picks landing in the 10 most
recent urls, vs the uniform-choice null 10/b:

    b at pick     n picks    P(pick in newest 10)    uniform null
    [2,20)            485           86.2%               83.3%
    [20,50)         1,319           53.4%               29.4%
    [50,100)        1,625           40.4%               13.9%
    [100,200)       2,485           32.8%                6.9%
    [200,400)       2,388           22.2%                3.8%
    [400,inf)          88           21.6%                2.3%

At b ~ 300 the agent is 6x more concentrated on the newest items than uniform.

**(b) Per-url hazard, holding remaining opportunity fixed.**  99,251 urls.
Within every stratum of "number of extraction opportunities left in the trace",
P(the url is ever used) falls monotonically with how crowded the context was
when it arrived:

    n_future_picks   b at arrival:  0-25   25-60   60-120  120-250  250+
    [1,3)                          6.46%   3.94%   2.86%   2.29%    1.31%
    [3,6)                          9.63%   5.73%   4.16%   2.34%    1.83%
    [6,12)                        12.52%   7.09%   4.73%   3.40%    2.98%
    [12,inf)                      16.05%  10.78%   7.81%   5.69%    6.11%

Every row monotone.  Crowding itself, not question difficulty, destroys access.

## E3. Behaviour finding, not part of the theory

29.4% of the agent's 11,889 extraction targets were never surfaced by any of its
own searches.  1,158 of those are `en.wikipedia.org/wiki/<entity>` — the agent
SYNTHESISES urls from entity names instead of following its search results.

## The two-sided law (code/theory.py, all verified)

**Theorem 1 (yield factorisation).**  Uniform tree, fan-out b, depth k, N = b^k.
Y = rho(b)^k.  If r(b) = C b^(-delta) then

        Y = C^k * N^(1-delta).

The task-size term N^(1-delta) is ARCHITECTURE-FREE; the entire effect of the
architecture is the constant factor C per level.  Verified to 8.8e-16 over 400
(C, delta, b, k) combinations.

**Theorem 2 (no free lunch).**  C = rho(1) <= 1, since one item in cannot yield
more than one item out.  Hence flat (k = 1) maximises yield, strictly whenever
C < 1.  *Decomposition can never increase information yield.*  Zero
counterexamples over the grid.
Consequence: you cannot out-architect context rot.  The exponent delta hits
N^(-delta) no matter how you arrange the tree; depth only adds losses.

**Theorem 3 (design rule).**  b* = argmax_b ln rho(b)/ln b, ties broken toward
the LARGEST b.  Geometrically: the point where the ray from the origin is
tangent to the (ln b, ln rho) curve.  Hierarchy has an interior optimum only if
retention has a near-lossless plateau; b* is the end of that plateau.
  Two of my a priori guesses here were WRONG and the script caught them:
  - "plateau to 8" gives a TIE on beta over b in [2,8]; without the
    largest-b tie-break the rule returns b*=2, which is the same yield but
    more tiers.  The tie-break is part of the rule, not a detail.
  - soft saturation rho = b/(1+b/12) gives b* = 3, not ~12 as I assumed.
    Gradual saturation forces NARROW fan-out; only a hard plateau permits wide.

**Root integrity.**  Only the root context persists, and it cannot cheaply
forget (Theorem 1 of the eviction paper: in-place removal costs the tokens
behind the removed item).  A flat root absorbs all N findings; a depth-k root
absorbs only N^(1/k) summaries:

        P(root uncorrupted) = (1-eps)^(N^(1/k)).

**Combined optimum.**  max_k  J(k) = k lnC + (1-delta)lnN + N^(1/k) ln(1-eps).
First-order condition   eps * N^(1/k) * lnN / k^2 = ln(1/C).
Agrees with the argmax within one tier in 80/80 parameter combinations.

k* is small and stays small.  At C=0.5, delta=0.34, eps=0.02:
    N     10^2  10^4  10^6  10^8  10^10  10^12  10^14  10^16
    k*      2     3     4     5      6      7      8      9
Fourteen orders of magnitude of task size move the optimum by seven tiers.

## E4. Capacity-controlled estimate (code/estimate.py)

98,768 urls, 600 traces.  Model log P(used) = a_s - delta*log b with a fixed
effect per stratum of "extraction opportunities remaining", cluster bootstrap
over traces (B=400).

    outcome USED   delta = 0.341  95% CI [0.298, 0.384]   beta = 0.659 [0.616,0.702]
    outcome CITED  delta = 0.398  95% CI [0.315, 0.462]   beta = 0.602 [0.538,0.685]

Both null hypotheses rejected: delta=0 (no crowding cost) and delta=1
(proportional crowding, the conservation point).
CITED is a completely different outcome variable (does the url appear in the
final answer, 513 traces have one) and lands on the same exponent.

Three independent identifications agree: 0.601 +/- 0.034 (per-trace aggregate),
0.659 (per-url, opportunity-stratified), 0.602 (per-url, citation outcome).

**What is NOT identified.**  C is an extrapolation to b=1, outside the data
(the range is b in [5,564]), and at small b the measurement is demand-limited:
the agent stops extracting because it has enough, not because it cannot see.
So the intercepts (0.13-0.51 for USED) are NOT the per-hop pass-through rate of
a summariser.  delta is identified because demand-limiting is absorbed into the
stratum intercepts; C is not.  Naming C and specifying its measurement is part
of the contribution, not a substitute for measuring it.

## E5. Production parameters and the prediction (code/production.py)

Measured on 743,819 production tool calls and 8,058 sessions:

    eps (tool-call error rate)     claude 4.60%   codex 4.88%
    N   (tool calls per session)   claude median 22, p90 116, p99 815
                                   codex  median 40, p90 306, p99 2,618
    context collapse compression   median 15.2% of tokens (IQR 9.6-26.4%), 4,892 events

Predicted tiers at the measured eps = 0.046 and delta = 0.341:
    median session (N=26)  -> k* = 2
    p99 session (N=1,369)  -> k* = 3
    96.4% of all sessions  -> k* <= 2

What production actually does:
    7.0% of 8,058 sessions spawn a subagent at all (93% are flat, k=1)
    of the rounds that spawn: 74.5% spawn exactly one; mean parallel fan-out 1.49
    no deeper nesting observed in the corpus

The prediction is out-of-sample in both parameters: delta comes from the 600
research traces, eps from the tool-call error column.  Neither was fitted to the
subagent statistics it predicts.

## E6. Where the biological analogy breaks, and why that matters

The stem-cell-niche picture has three parts.  Two survive and one does not.

- **Asymmetric division (keep the parent's context out of the child's work):
  justified.**  It is exactly what holds the root's absorbed-item count at
  N^(1/k) instead of N.
- **Bounded depth: justified and quantified.**  k* = 2-3 at production
  parameters, matching the stem -> transit-amplifying -> differentiated
  three-tier architecture of real tissue.
- **A maintained pool of undifferentiated agents (the niche itself): NOT
  justified.**  The niche exists in biology because cells cannot
  de-differentiate.  An agent can: its specialisation is a SUFFIX of its
  context, and suffix truncation is the one free edit (Theorem 1 of the
  eviction paper, verified on 20k random pairs).  Resetting a specialised agent
  to its base prompt costs nothing beyond what spawning a fresh one costs, so
  there is no reason to hold a reserve.  Autophagy is free and needs no
  mechanism.

## E7. The load-adaptation test, and two wrong answers before the right one

Theory predicts k* rises with N, so a system that adapts should delegate more as
its context fills.  Three analyses of the same question:

    (1) size = all of a session's tool calls        logistic slope on logN  +0.649 +/- 0.031
    (2) size = tool calls up to the first spawn                             -0.372 +/- 0.033
    (3) discrete-time hazard, pre-decision covariates only                  -0.045 +/- 0.012

(1) and (2) are both mechanically biased and neither identifies anything.
(1) inflates N for delegating sessions: a subagent's tool calls are recorded in
the parent's ledger.  (2) deflates N for exactly those sessions: truncating at
the first spawn assigns N = 3 to a session that delegated at round 3.
I ran (1) first and briefly reported it as the paper's strongest confirmation.
It is not a confirmation of anything.

**(3) is the identified design.**  Risk set: every session-round up to and
including the first spawn (502,718 rounds, 563 first-spawn events).  Outcome:
does the first spawn happen at this round.  Covariates use only information
available BEFORE the decision.

    hazard ~ log(accumulated tool-result chars) + log(rounds elapsed)
      log cum result chars   -0.0448 +/- 0.0117   z =  -3.8
      log rounds elapsed     -0.5864 +/- 0.0326   z = -18.0
    claude (531 events)      -0.0912 +/- 0.0155   /  -0.4102 +/- 0.0427
    codex  ( 32 events)      +0.0525 +/- 0.0617   /  -0.2139 +/- 0.1046
    with tool COUNT instead of volume: -0.0786 +/- 0.0525 (z = -1.5, n.s.)

Doubling the accumulated context multiplies the odds of delegating now by
0.969 [0.954, 0.985].  Elapsed rounds dominates and is strongly negative.

**Reading.**  Delegation in production is an OPENING MOVE, not a response to
load.  Topology is fixed at the start of a session and never revised.  This is
the "hardcoded roles are brittle" complaint turned into a measurement.

**Limitation, stated precisely.**  Unobserved heterogeneity (frailty) biases
duration dependence downward in any single-spell hazard model: sessions that ran
long without delegating are disproportionately sessions that never would.  So
this is evidence against strong load-adaptation, not proof that none exists.

## E8. Inverting for the unidentified constant

C cannot be identified from the research traces (see E4).  Two attempts:

- **Invert the observed delegation rate for C: FAILS.**  At the measured
  eps = 4.6% the model predicts 21% of sessions should delegate even at C = 0.05,
  against 7.8% observed.  The binary search runs to the floor.
- **Diagnosis.**  eps = 4.6% is the rate at which a tool call RETURNS AN ERROR.
  A returned error is visible and gets retried.  The integrity term needs the
  rate of SILENT contamination.  4.6% is an upper bound, not an estimate.
- **Invert for eps instead, holding C fixed:**

      C      0.15    0.25    0.35   0.446    0.50    0.60    0.70
      eps   0.93%   0.68%   0.51%   0.40%   0.34%   0.25%   0.18%

  Production topology is consistent with silent contamination roughly one order
  of magnitude rarer than visible tool failure.  eps moves by only a factor of 5
  while C moves by a factor of 5, so this is a genuine prediction about an
  unmeasured quantity rather than a free parameter absorbing the fit.

## Status
Theory: 7 propositions, all numerically verified, `code/verify.py`, `code/theory.py`.
Data: two production corpora already on disk, no downloads, no GPU, no spend.
Figures: 5, PDF + PNG, `code/figures.py`.
Weakest points, in the order a reviewer would hit them:
 (1) C is not identified by any data I have; (2) the retention model assumes
 independent per-item survival; (3) the combined objective (yield x integrity)
 omits the token and latency cost of delegation; (4) the deep-research corpus is
 one agent scaffold; (5) the hazard result is subject to frailty bias.

## E9. C measured (the parameter the first draft could not identify)

**The wrong routes, in order.**  Three designs failed before one worked, and the
failures are informative:

1. *Extractor summary -> next turn, dropping units that appear in the question or
   the goal.*  11,017 of 11,835 calls dropped: the extractor is told the goal and
   reports on exactly those entities, so subtracting question units leaves
   nothing.  n = 812.
2. *Same, but "new finding" = a unit not seen anywhere earlier in the trace.*
   Worse: 11,260 dropped.  Prior search snippets already name almost every
   entity, so almost nothing is new by that definition.  n = 569.
3. *Link production subagent sessions to their parents.*  Impossible: the corpus
   has no parent/child id and the child's rounds are not in it (8,058 sessions,
   turn_id effectively unique).  Agent calls do take a median of 30.5 s (p90
   180 s), so the children ran; they were just not recorded.

**The route that works: the numbered search result.**  web_search returns a
numbered list, so item boundaries come from the tool rather than a text
heuristic, and b ranges over 1..50 across the corpus.  b = 1 occurs 550 times, so
rho(1) is OBSERVED, not extrapolated.  An item counts as carried if the agent's
next turn (reasoning, content, or its next tool call arguments) names the url or
the distinctive words of the title.  Permutation null: the same items matched
against a different hop's turn.

    16,082 hops.  raw retention 0.358, permutation null 0.0012, excess 0.356.

      b      hops    rho (chance-corrected)   r(b)=rho/b     1/b
      1       550          0.571                0.571       1.000
      2       364          1.008                0.504       0.500
      3       251          1.127                0.376       0.333
      5       236          1.538                0.308       0.200
      7       480          2.752                0.393       0.143
     10     7,910          3.540                0.354       0.100
    ~18       612          6.477                0.356       0.055
    ~28       404         11.012                0.394       0.036
    ~41       176         13.403                0.328       0.024

    DIRECT      C = rho(1) = 0.571   95% CI [0.527, 0.615]   (n = 550)
    FIT b=1-10  C = 0.532 [0.500, 0.562]   delta = 0.185 [0.157, 0.211]
    FIT b=2-10  C = 0.469  delta = 0.128     (b=1 excluded; b=1 is not anomalous)
    FIT b=1-50  C = 0.475  delta = 0.127
    H0 C >= 1: REJECTED by every variant.

**So C ~= 0.5, and each extra tier costs about 45% of the yield:**
k=2 keeps 55% of what a flat agent gets, k=3 keeps 30%, k=4 keeps 17%.

**An unplanned finding: there are two different deltas.**  Over b = 5 to 41,
r(b) is essentially FLAT at about 1/3 (delta ~ 0.13): the agent names about a
third of whatever batch is put in front of it, however large.  But the
probability an item is EVER acted on over the rest of the trace decays with
delta = 0.341 (E4).  Information is not lost at the moment it arrives.  It is
lost while the context fills.  The delta that belongs in N^(1-delta) is 0.341,
the one measured over the root's full accumulation.

**Measuring C made the topology prediction WORSE, and that is the honest result.**
A higher C makes hierarchy cheaper, so the model now predicts 70.1% of sessions
should run two or more tiers, against 7.8% observed (the old placeholder C = 0.5
predicted 62.2%).  With C pinned, eps is the only free parameter left; inverting
gives eps = 0.275% [0.239, 0.315], i.e. 17x below the visible 4.6% tool-error
rate.  Either silent contamination really is that rare, or the objective is
missing the cost of delegation - the parent pays about 2,640 chars of brief plus
5,054 chars of returned summary per Agent call, against a median session volume
of 110,471 chars.  This data cannot separate the two.

**Final law, fully measured:   Y = 0.55^k * N^0.66.**

## E10. The token axis, and what it does to the gap

Adding only the *cost* of delegating would have stacked the deck: it penalises depth.
The prefix-caching *saving* from keeping each context short rewards depth, and both
have to go in.

**The textbook cost argument is wrong by a lot, and the corpus says so.**  A flat
append-only agent under prefix caching should pay a QUADRATIC prefill bill.
Regressing log(total input tokens) on log(rounds) over 6,567 sessions:

    claude  a = 1.450 +/- 0.005  (R^2 0.949)
    codex   a = 1.337 +/- 0.007  (R^2 0.931)
    pooled  a = 1.392 +/- 0.004  (R^2 0.939)

Append-only predicts a = 2; a constant-size context predicts a = 1.  Production
flat agents are already sub-quadratic.

**A conjecture of mine, REFUTED.**  I guessed that compaction is a substitute for
delegation - decomposition along the time axis rather than the agent axis - and
that this is why sessions rarely delegate.  The data says the opposite: they are
COMPLEMENTS.  Controlling for task size,

    N bin      compacts   never compacts
    N < 40        3.57%          3.67%       (no difference)
    40-160       20.71%          8.67%       (2.4x MORE, not less)
    N >= 160     29.48%         26.97%

Sessions under context pressure do both.

**Cost model, calibrated on the measured exponent rather than assumed:**

    cost(N,k) = M * v * b^a + (M-1) * c,   b = N^(1/k),  M = (N-1)/(b-1)
    v = 4,194 chars per tool result;  c = 7,694 chars per delegation
        (2,640 brief out + 5,054 summary back, measured on Agent calls)

**The budget-matched question.**  At equal spend, which architecture returns more
findings?  A flat agent's spend buys N_1; two tiers buy a larger N_2 because the
bill grows more slowly.  Solving both at the same budget and comparing yields:

    CROSSOVER  N* = 246 findings.  Below it flat delivers more per token, above it
    two tiers do.

**This closes the gap.**  Share of the 7,244 production sessions with N >= N*:

        a        source              N*      predicted     observed
      1.337   codex sessions         477        3.9%
      1.392   pooled                 246        6.9%          7.8%
      1.450   claude sessions        145       11.3%

The observed rate sits inside the range the two providers' own exponents give.
Nothing here was fitted to the delegation rate: C and delta come from the research
traces, a from session token bills, v and c from tool-call statistics.
The Section 5 model (yield x integrity, no cost) predicted 70.1%.

**Where this leaves the integrity term.**  With the token axis carrying the
explanation, almost no room is left for integrity:

      eps        N*     predicted share
      0            246        6.9%
      0.01%        212        8.0%
      0.1%         117       14.0%
      1%            37       36.8%
      4.6%          15       71.9%

Reproducing 7.8% needs eps below about 0.01%, 460x below the visible tool-error
rate.  I do not believe silent contamination is that rare.  The more likely fault
is my integrity term: (1-eps)^N treats ANY contamination as total failure, and one
wrong fact in a long context usually is not a failed task.  A graded degradation
term would sit between.  Either way the conclusion is the same and is the one that
matters: **the rate that belongs in the integrity term is not the rate at which
tools return errors**, and the earlier inversion (eps = 0.275%) was reading the
cost axis' job as if integrity were doing it.

**Caveat that must travel with this result.**  Matching rates is not evidence of
adaptation.  E7's hazard model found no within-session response to a filling
context.  What matches is the aggregate rate, not the mechanism: production lands
on about the right amount of delegation without appearing to compute it, and
allocates it without regard to load.  That is precisely the gap an adaptive
topology would fill.

## E11. The briefing loss mu (MAST)

A parent's brief to a child can be misunderstood.  That is a per-level loss
distinct from summarisation retention.  A depth-k tree has k summarisation hops
but only k-1 agent-to-agent briefs (a flat agent has none), so

        Y = C^k * mu^(k-1) * N^(1-delta).

**Source.**  MAST-Data (Cemri et al., CC-BY-4.0, public and not gated): 1,642
traces, 7 frameworks, 8 benchmarks, 5 LLMs, binary annotations for 14 failure
modes.  Category 2, "inter-agent misalignment", is the authors' own grouping for
this failure, so we use the whole category rather than picking modes.

    category 1 system design         fires in 58.1% of traces
    category 2 inter-agent misalign  fires in 53.3%
    category 3 task verification     fires in 55.2%
    any mode at all                  75.3%   (405 traces are clean)

**Two broken counters, caught before they were used.**  MAST annotates per TRACE;
converting to a per-BRIEF rate needs the handoff count, which means parsing seven
different log formats.  My first pass gave MetaGPT a median of 1 handoff (the
regex was matching only the opening human message) and AG2 a median of 0.  Left
in, MetaGPT's 63% failure rate over h=1 would have forced q = 0.63 and mu = 0.37.
Fixed counters:

    framework     n     handoffs med / p90 / max    P(cat-2)
    MetaGPT     430          4 /   4 /   4           63.0%
    ChatDev     330         14 /  20 /  23           62.1%
    Magentic    195         17 /  39 /  41           60.0%
    AppWorld     30          8 /  27 /  91           76.7%
    HyperAgent   30          4 /  12 /  40           80.0%

AG2 (n=597) is excluded: its serialised trajectories expose no speaker
transitions in 95% of traces.  OpenManus (n=30) is a single-agent planning flow.
1,015 traces remain.

**Falsification test first.**  P(fail|h) = 1-(1-q)^h requires the failure rate to
RISE with the handoff count.  Pooled logistic slope on log h: +0.308 +/- 0.086
(z = 3.6).  Within framework, which removes format and task-mix differences:

    Magentic    +1.842 +/- 0.269   z = +6.8
    ChatDev     +1.185 +/- 0.730   z = +1.6
    MetaGPT / AppWorld / HyperAgent: almost no variation in h, uninformative

The form survives, but the slope is identified mainly by one framework.  Say so.

**MLE.**
    category 2 (used)   q = 0.1003 [0.0912, 0.1105]   mu = 0.900 [0.890, 0.909]
    narrow 2.3 + 2.5    q = 0.0591                     mu = 0.941
    wide  cat2+1.1+1.2  q = 0.1220                     mu = 0.878
    per framework: ChatDev 0.933, Magentic 0.946, MetaGPT 0.779

**About one tenth of alignment is lost per agent-to-agent brief.**
Per-tier yield penalty rises from C = 0.571 to C*mu = 0.514.

**This makes the Section 6 match WORSE, and that is the finding.**

        mu      source                        N*     predicted    observed
      1.000   no briefing loss                246       6.9%        7.8%
      0.941   narrow                          397       4.5%
      0.900   category 2, pooled              572       3.2%
      0.878   wide                            701       2.6%
      0.779   MetaGPT alone                  1965       0.5%

Sweeping everything measured (mu from 1.0 to 0.878, a from 1.337 to 1.450) gives a
predicted share of 0.7% to 11.3% against 7.8% observed.  The observation is inside
the range, but the range is wide: **the 6.9% vs 7.8% agreement reported before
adding mu was sharper than the evidence supports, and the paper now says so.**

**Caveats that travel with mu.**
- Reverse causation: a run that goes wrong loops more, producing more handoffs.
  q is biased up, mu down; the depth penalty here is an upper bound.
- mu multiplies a whole subtree's yield, treating a misaligned delegation as a
  total loss.  A misaligned subagent usually still returns something usable.
- The slope rests mainly on Magentic.


==> anc/get_data.sh <==
#!/bin/sh
# Corpora used by this repository.  Nothing here is committed.
set -e
mkdir -p data

# MAST-Data (Cemri et al., CC-BY-4.0): 1,642 multi-agent traces annotated with the
# 14-mode failure taxonomy.  Public, not gated.
curl -sSL -o data/MAD_full_dataset.json \
  https://huggingface.co/datasets/mcemri/MAST-Data/resolve/main/MAD_full_dataset.json
curl -sSL -o data/MAD_human_labelled_dataset.json \
  https://huggingface.co/datasets/mcemri/MAST-Data/resolve/main/MAD_human_labelled_dataset.json

# The two agent corpora come from the earlier context-eviction study; see its
# get_data.sh.  Expected here:
#   data/search_agent.jsonl          600 deep-research agent traces
#   data/syfi_coding_trace.duckdb    665,453 production Claude Code / Codex rounds
echo "MAST downloaded.  Point the scripts at the two agent corpora as well."

